A Novel Spin-Light Polarimeter for the Electron Ion Collider

A novel precision polarimeter will go a long way in satisfying the requirements of the precision experiments being planned for a future facility such as the Electron Ion Collider. A polarimeter based on the asymmetry in the spacial distribution of the spin light component of synchrotron radiation will make for a fine addition to the existing-conventional M{\o}ller and Compton polarimeters. The spin light polarimeter consists of a set of wriggler magnet along the beam that generate synchrotron radiation. The spacial distribution of synchrotron radiation will be measured by an ionization chamber after being collimated. The up-down spacial asymmetry in the transverse plane is used to quantify the polarization of the beam. As a part of the design process, firstly, a rough calculation was drawn out to establish the validity of such an idea. Secondly, the fringe fields of the wriggler magnet was simulated using a 2-D magnetic field simulation toolkit called Poisson Superfish, which is maintained by Los Alamos National Laboratory. This was used to account for beam motion effects and the corresponding correlations were show to be negligible. Lastly, a full fledged GEANT-4 simulation was built to study the response time of the ionization chamber. This GEANT-4 simulation was analyzed for variety of effects that may hinder precision polarimetry. It was found that a Spin-Light Polarimeter would be a fine relative polarimeter.

==> Arxiv/NgammaSpectra.f <==
C
C      PROGRAM Ngamma.f (WRITTEN BY D. Dutta 1/7/2010)
C      and
C      Ngammaspectra.f by Prajwal Mohanmurthy (Sept 2011), 
C      prajwal@jlab.org, Mississippi State University
C
C      To include effects from the Real Magnetic field 
C      with non-zero gradient taper.
C
C      This program calculates the total number (and 
C      difference in number above and below the orbital
C      plane) of Synchrotron photons emitted by longitudinally
C      polarized electrons over a horizontal angular range of 
C      dTheta and verticle angular range of;
C                         +/-alpha = +/-gamma*Psi
C      where gamma is the Lorentz boost, i.e.;
C                         +/-alpha approx = +/-1 
C      when traversing a 3 pole wriggler magnet with a field 
C      stength of Bwg tesla and a pole length of Lwg. 
C
C       IMPLICIT DOUBLE PRECISION (A-H,O-Z)
C      
       IMPLICIT real*8(A-H,O-Z)
       external fn01
       external fn02
       external gn01
       external gn02
       real*8 xheeng(48),xhemu(48),couB(15)
       real*8 couxn,coudn

       parameter (xMe=0.510998902) !electron mass in MeV/c^2
       parameter (GeV2MeV=1000.0) 
       parameter (hbarc=197.3269602) ! MeV*fm
       parameter (xmuB=5.788381749E-11) ! Bohr magnetron MeV/T
       parameter (c=299792458) ! m/s
       parameter (pi=3.141592654)
       parameter (qe=1.602176462E-19) ! coulomb
       parameter (n1=10) ! number of times the integration alg is compounded
       parameter (n2=10)

       Common gamma,y

c       write(6,*)'Enter Ebeam (GeV) and current (micro A)'
c       read(5,*)Ebeam,xIe
c       write(6,*)'Wriggler B-field (T) and Pole length (m)' 
c       read(5,*)Bwg,xLwg
       do i = 1,15
         couB(i)=4.55
       enddo
       couB(1)=4.11
       couB(2)=4.38
       couB(14)=4.38
       couB(15)=4.11
       open(unit=10,file="spinlight_gydep4.dat",status="unknown")
       open(unit=11,file="xenon.dat",status="old")
       do i =1,48
         read(11,*)xheeng(i),xhemu(i)
       enddo
       close(11)
       ymin = 0.01 ! min fractional photon freq (W/Wc)
       ymax=0.02 !initialize
c       Ebeam=4.0+(i-1)*1.0 ! e-beam enengy GeV
       Ebeam=11.0 ! e-beam enengy GeV
       xIe=100.0  ! e-beam current micro A
       do i=1,1000
        do j=1,15
         couxn=0.0
         coudn=0.0  
         Bwg=couB(j)    ! B-field in T
c       Bwg=1.0+(i-1)*1.0
c       xLwg=0.066  ! pole length in m
c       write(6,*)'Ebeam =',Ebeam, 'GeV'
         gamma = Ebeam*GeV2MeV/xMe  ! Lorentz boost = E/(Me*c^2)
         R_bend = gamma*hbarc*1.0E-15/(2.*xmuB*Bwg) !bending radius in m
         Omega_o = c/R_bend  ! betatron freq.
         Omega_c = 1.5*gamma**3*Omega_o ! central photon frequency
         E_cent=(Omega_c*hbarc*1.0E-15/c)*1000. ! central photon energy in keV
         xlambda_c=2.*pi*c/Omega_c
         ymax = 0.02+(i-1)*0.01 ! max fractional photon freq (W/Wc)
         y_cent= (ymin+ymax)/2.
         E_min = (ymin*Omega_c*hbarc*1.0E-15/c)*1000. ! min photon energy in keV 
         E_max = (ymax*Omega_c*hbarc*1.0E-15/c)*1000. ! max photon energy in keV
         E_cent =(y_cent*Omega_c*hbarc*1.0E-15/c) ! photon energy in MeV 
         xLwg = 0.0135 ! pole length in m
         dTheta = xLwg/R_bend ! horizontal angular range
         ij=2
         ik=1
         ift=1
         do ii=1,48
           if(E_cent.lt.xheeng(ii).and.ift.eq.1)then
             ij=ii
             ik=ii-1
             ift=ift+1
           endif
         enddo
         xrayabs=xhemu(ik)+
     > (((E_cent-xheeng(ik))/(xheeng(ij)-xheeng(ik)))*
     >                          (xhemu(ij)-xhemu(ik)))
c       absconst=0.023*(2./4.)*(2.*xlambda_c*1.0E+10/y_cent)**2.78
c       if (absconst.lt.0.1) absconst=0.1
c       write(6,*)E_cent,xrayabs
         absconst=xrayabs*(5.9/1000.) 
         Amut=(1.0-exp(-absconst**0.5))
c       write(6,*)'Wriggler B-field and pole lengths =',Bwg,xLwg
c       write(6,*)'boost, central freq and bend radius=',gamma,Omega_c,
c     1            R_bend
c       write(6,*)'vertical ang. range, min and max photon energy=',
c     1 dTheta, E_min, E_max,xlambda_c,absconst,y_cent,Amut,E_cent
c       Psi_min = -asin(1./gamma) ! min vertical angle
c       Psi_max = asin(1./gamma) ! max vertical angle
c       alpha_min = gamma*Psi_min ! boosted min vertical angle
c       alpha_max = gamma*Psi_max ! boosted max vertical angle
c       z_min = (ymin/2.)*(1.+alpha_min**2.)**1.5 ! z=(y/2)*(1+alpha)^1.5
c       z_max = (ymax/2.)*(1.+alpha_max**2.)**1.5
c       write(6,*)alpha_min,alpha_max,z_min,z_max
         xNe=xIe*1.0E-06/qe  ! # of electrons
         xi=1.5*gamma**2*hbarc*1.0E-15/xMe/R_bend ! crit parameter
         xHbyHo=gamma*hbarc*1.0E-15/xMe/R_bend
         tau=(8.*sqrt(3.)/15.)*(hbarc*1.0E-15/xMe/c) ! use hbarc/qe^2 =137
     1        *(1./xHbyHo)**3*(1./gamma**2.)*137.0
         sflip=hbarc*(xLwg/c)*(1.+8.*sqrt(3.)/15.)*0.5*1./tau
c       write(6,*)'sflip probability',sflip
         const1=3.*xNe*gamma*dTheta/(4.*pi**2.*137.)
         const2=4.*const1*xi
         call p3pgs(ymin,ymax,n1,fn01,gn01,vint1) ! integrations for N
         call p3pgs(ymin,ymax,n2,fn02,gn02,vint2) ! integraton for Delta N
         xn=const1*vint1
         dn=const2*vint2
         xa=(dn/xn)*sqrt(2.*xn)
         xpow=xn*E_cent*1.6E-19*1.0E+6! power released in W
         dpow1=dn*E_cent*1.6E-19*1.0E+10 ! power of spin light in W
c       write(6,*)'edep',xdpow !Ebeam,gamma,dTheta,gamma*dTheta,const1,vint1
c       write(6,*)'photon energy, #of photons, up/dn diff, assym, 
c     1 analyzing pwr, photons abs'
c       write(6,15)(E_min+E_max)/2000.,xn,dn,dn/xn,xa,xpow,Amut*xn
c	y_cent = E/E_max (do not add), E_cent: bi central energy(do not add), xn: tot. num. events (add),dn:Events from Spin light(add), dn/xn = ratio, xa= events above - events below/ sum, xpow: integrated per bin, Amut*xn: signal size  
         couxn = couxn + xn
	 coudn = coudn + dn
        enddo
        xn = couxn
        dn = coudn
        write(10,15)y_cent,E_cent,xn,dn,dn/xn,xa,xpow,Amut*xn
        ymin=ymax
       enddo
       close (10)
 15    format(1x,f6.3,1x,f6.3,1x,e15.3,1x,e15.3,1x,e15.3,1x,e15.3,1x,
     1        e15.3,1x,e15.3)
       END

        SUBROUTINE IKV(V,X,VM,BI,DI,BK,DK)
C
C       =======================================================
C       Purpose: Compute modified Bessel functions Iv(x) and
C                Kv(x), and their derivatives
C       Input :  x --- Argument ( x > 0 )
C                v --- Order of Iv(x) and Kv(x)
C                      ( v = n+v0, n = 0,1,2,..., 0 < v0 < 1 )
C       Output:  BI(n) --- In+v0(x)
C                DI(n) --- In+v0'(x)
C                BK(n) --- Kn+v0(x)
C                DK(n) --- Kn+v0'(x)
C                VM --- Highest order computed
C       Routines called:
C            (1) GAMMA for computing the gamma function
C            (2) MSTA1 and MSTA2 to compute the starting
C                point for backward recurrence
C       =======================================================
C
        IMPLICIT DOUBLE PRECISION (A-H,O-Z)
        DIMENSION BI(0:*),DI(0:*),BK(0:*),DK(0:*)
        PI=3.141592653589793D0
        X2=X*X
        N=INT(V)
        V0=V-N
        IF (N.EQ.0) N=1
        IF (X.LT.1.0D-100) THEN
           DO 10 K=0,N
              BI(K)=0.0D0
              DI(K)=0.0D0
              BK(K)=-1.0D+300
10            DK(K)=1.0D+300
           IF (V.EQ.0.0) THEN
              BI(0)=1.0D0
              DI(1)=0.5D0
           ENDIF
           VM=V
           RETURN
        ENDIF
        PIV=PI*V0
        VT=4.0D0*V0*V0
        IF (V0.EQ.0.0D0) THEN
           A1=1.0D0
        ELSE
           V0P=1.0D0+V0
           CALL GAMMA(V0P,GAP)
           A1=(0.5D0*X)**V0/GAP
        ENDIF
        K0=14
        IF (X.GE.35.0) K0=10
        IF (X.GE.50.0) K0=8
        IF (X.LE.18.0) THEN
           BI0=1.0D0
           R=1.0D0
           DO 15 K=1,30
              R=0.25D0*R*X2/(K*(K+V0))
              BI0=BI0+R
              IF (DABS(R/BI0).LT.1.0D-15) GO TO 20
15         CONTINUE
20         BI0=BI0*A1
        ELSE
           CA=DEXP(X)/DSQRT(2.0D0*PI*X)
           SUM=1.0D0
           R=1.0D0
           DO 25 K=1,K0
              R=-0.125D0*R*(VT-(2.0D0*K-1.0D0)**2.0)/(K*X)
25            SUM=SUM+R
           BI0=CA*SUM
        ENDIF
        M=MSTA1(X,200)
        IF (M.LT.N) THEN
           N=M
        ELSE
           M=MSTA2(X,N,15)
        ENDIF
        F2=0.0D0
        F1=1.0D-100
        DO 30 K=M,0,-1
           F=2.0D0*(V0+K+1.0D0)/X*F1+F2
           IF (K.LE.N) BI(K)=F
           F2=F1
30         F1=F
        CS=BI0/F
        DO 35 K=0,N
35         BI(K)=CS*BI(K)
        DI(0)=V0/X*BI(0)+BI(1)
        DO 40 K=1,N
40         DI(K)=-(K+V0)/X*BI(K)+BI(K-1)
        IF (X.LE.9.0D0) THEN
           IF (V0.EQ.0.0D0) THEN
              CT=-DLOG(0.5D0*X)-0.5772156649015329D0
              CS=0.0D0
              W0=0.0D0
              R=1.0D0
              DO 45 K=1,50
                 W0=W0+1.0D0/K
                 R=0.25D0*R/(K*K)*X2
                 CS=CS+R*(W0+CT)
                 WA=DABS(CS)
                 IF (DABS((WA-WW)/WA).LT.1.0D-15) GO TO 50
45               WW=WA
50            BK0=CT+CS
           ELSE
              V0N=1.0D0-V0
              CALL GAMMA(V0N,GAN)
              A2=1.0D0/(GAN*(0.5D0*X)**V0)
              A1=(0.5D0*X)**V0/GAP
              SUM=A2-A1
              R1=1.0D0
              R2=1.0D0
              DO 55 K=1,120
                 R1=0.25D0*R1*X2/(K*(K-V0))
                 R2=0.25D0*R2*X2/(K*(K+V0))
                 SUM=SUM+A2*R1-A1*R2
                 WA=DABS(SUM)
                 IF (DABS((WA-WW)/WA).LT.1.0D-15) GO TO 60
55               WW=WA
60            BK0=0.5D0*PI*SUM/DSIN(PIV)
           ENDIF
        ELSE
           CB=DEXP(-X)*DSQRT(0.5D0*PI/X)
           SUM=1.0D0
           R=1.0D0
           DO 65 K=1,K0
              R=0.125D0*R*(VT-(2.0*K-1.0)**2.0)/(K*X)
65            SUM=SUM+R
           BK0=CB*SUM
        ENDIF
        BK1=(1.0D0/X-BI(1)*BK0)/BI(0)
        BK(0)=BK0
        BK(1)=BK1
        DO 70 K=2,N
           BK2=2.0D0*(V0+K-1.0D0)/X*BK1+BK0
           BK(K)=BK2
           BK0=BK1
70         BK1=BK2
        DK(0)=V0/X*BK(0)-BK(1)
        DO 80 K=1,N
80         DK(K)=-(K+V0)/X*BK(K)-BK(K-1)
        VM=N+V0
        RETURN
        END


        SUBROUTINE GAMMA(X,GA)
C
C       ==================================================
C       Purpose: Compute gamma function a(x)
C       Input :  x  --- Argument of a(x)
C                       ( x is not equal to 0,-1,-2,uuu)
C       Output:  GA --- a(x)
C       ==================================================
C
        IMPLICIT DOUBLE PRECISION (A-H,O-Z)
        DIMENSION G(26)
        PI=3.141592653589793D0
        IF (X.EQ.INT(X)) THEN
           IF (X.GT.0.0D0) THEN
              GA=1.0D0
              M1=X-1
              DO 10 K=2,M1
10               GA=GA*K
           ELSE
              GA=1.0D+300
           ENDIF
        ELSE
           IF (DABS(X).GT.1.0D0) THEN
              Z=DABS(X)
              M=INT(Z)
              R=1.0D0
              DO 15 K=1,M
15               R=R*(Z-K)
              Z=Z-M
           ELSE
              Z=X
           ENDIF
           DATA G/1.0D0,0.5772156649015329D0,
     &          -0.6558780715202538D0, -0.420026350340952D-1,
     &          0.1665386113822915D0,-.421977345555443D-1,
     &          -.96219715278770D-2, .72189432466630D-2,
     &          -.11651675918591D-2, -.2152416741149D-3,
     &          .1280502823882D-3, -.201348547807D-4,
     &          -.12504934821D-5, .11330272320D-5,
     &          -.2056338417D-6, .61160950D-8,
     &          .50020075D-8, -.11812746D-8,
     &          .1043427D-9, .77823D-11,
     &          -.36968D-11, .51D-12,
     &          -.206D-13, -.54D-14, .14D-14, .1D-15/
           GR=G(26)
           DO 20 K=25,1,-1
20            GR=GR*Z+G(K)
           GA=1.0D0/(GR*Z)
           IF (DABS(X).GT.1.0D0) THEN
              GA=GA*R
              IF (X.LT.0.0D0) GA=-PI/(X*GA*DSIN(PI*X))
           ENDIF
        ENDIF
        RETURN
        END


        INTEGER FUNCTION MSTA1(X,MP)
C
C       ===================================================
C       Purpose: Determine the starting point for backward  
C                recurrence such that the magnitude of    
C                Jn(x) at that point is about 10^(-MP)
C       Input :  x     --- Argument of Jn(x)
C                MP    --- Value of magnitude
C       Output:  MSTA1 --- Starting point   
C       ===================================================
C
        IMPLICIT DOUBLE PRECISION (A-H,O-Z)
        A0=DABS(X)
        N0=INT(1.1*A0)+1
        F0=ENVJ(N0,A0)-MP
        N1=N0+5
        F1=ENVJ(N1,A0)-MP
        DO 10 IT=1,20             
           NN=N1-(N1-N0)/(1.0D0-F0/F1)                  
           F=ENVJ(NN,A0)-MP
           IF(ABS(NN-N1).LT.1) GO TO 20
           N0=N1
           F0=F1
           N1=NN
 10        F1=F
 20     MSTA1=NN
        RETURN
        END


        INTEGER FUNCTION MSTA2(X,N,MP)
C
C       ===================================================
C       Purpose: Determine the starting point for backward
C                recurrence such that all Jn(x) has MP
C                significant digits
C       Input :  x  --- Argument of Jn(x)
C                n  --- Order of Jn(x)
C                MP --- Significant digit
C       Output:  MSTA2 --- Starting point
C       ===================================================
C
        IMPLICIT DOUBLE PRECISION (A-H,O-Z)
        A0=DABS(X)
        HMP=0.5D0*MP
        EJN=ENVJ(N,A0)
        IF (EJN.LE.HMP) THEN
           OBJ=MP
           N0=INT(1.1*A0)
        ELSE
           OBJ=HMP+EJN
           N0=N
        ENDIF
        F0=ENVJ(N0,A0)-OBJ
        N1=N0+5
        F1=ENVJ(N1,A0)-OBJ
        DO 10 IT=1,20
           NN=N1-(N1-N0)/(1.0D0-F0/F1)
           F=ENVJ(NN,A0)-OBJ
           IF (ABS(NN-N1).LT.1) GO TO 20
           N0=N1
           F0=F1
           N1=NN
10         F1=F
20      MSTA2=NN+10
        RETURN
        END

        REAL*8 FUNCTION ENVJ(N,X)
        DOUBLE PRECISION X
        ENVJ=0.5D0*DLOG10(6.28D0*N)-N*DLOG10(1.36D0*X/N)
        RETURN
        END


      SUBROUTINE P3PGS ( A, B, N, FN, GN, VINT )

c*********************************************************************72
C
C  THIS SUBROUTINE USES THE PRODUCT TYPE THREE-POINT GAUSS-
C  LEGENDRE-SIMPSON RULE COMPOUNDED N TIMES TO APPROXIMATE
C  THE INTEGRAL FROM A TO B OF THE FUNCTION FN(X) * GN(X).
C  FN AND GN ARE FUNCTION SUBPROGRAMS WHICH MUST BE SUPPLIED
C  BY THE USER.  THE RESULT IS STORED IN VINT.
C
      DOUBLE PRECISION A, AG, AM(2,3), B, F(2), FN, G(3),
     &  GN, H, VINT, X(2), Y(2), DBLE

      DATA AM(1,1), AM(2,3) / 2 * 1.718245836551854D0 /,
     &  AM(1,2), AM(2,2) / 2 * 1.D0 /, AM(1,3), AM(2,1)
     &  / 2 * -.2182458365518542D0 /

      H = ( B - A ) / DBLE ( FLOAT ( N ) )
      X(1) = A + .1127016653792583D0 * H
      X(2) = A + .8872983346207417D0 * H
      Y(1) = A + H / 2.D0
      Y(2) = A + H
      VINT = 0.D0
      G(3) = GN ( A )
      DO 3 I = 1, N
        AG = FN ( Y(1) )
        G(1) = G(3)
        DO 1 J = 1, 2
          F(J) = FN ( X(J) )
          G(J+1) = GN ( Y(J) )
          X(J) = X(J) + H
1         Y(J) = Y(J) + H
        VINT = VINT + AG * 4.D0 * G(2)
        DO 3 J = 1, 2
          AG = 0.D0
          DO 2 K = 1, 3
2           AG = AG + AM(J,K) * G(K)
3         VINT = VINT + F(J) * AG
      VINT = H * VINT / 9.D0

      RETURN
      END



      function fn01(x)
      implicit none

      integer n

      double precision fn01
      double precision x

      fn01 = x

      return
      end

      function fn02(x)
      implicit none

      integer n

      double precision fn02
      double precision x

      fn02 = x**2.

      return
      end

      function gn01(x)
      implicit real*8(A-H,O-Z)

c      real*8 Psi_min,Psi_max,alpha_min,alpha_max,y,vint3
c      real*8 gamma

c      integer n
      external fn03
      external gn03      

c      double precision gn01
c      double precision x

      parameter (n=20)

      common gamma,y
    
      Psi_min = -asin(1./gamma) ! min vertical angle
      Psi_max = asin(1./gamma) ! max vertical angle
      alpha_min = 2.*gamma*Psi_min ! boosted min vertical angle
      alpha_max = 2.*gamma*Psi_max ! boosted max vertical angle
      alpha_cutoffm=-0.16
      alpha_cutoffp=0.16
      y=x
      call p3pgs(alpha_min,alpha_max,n,fn03,gn03,vint31)
c      call p3pgs(alpha_min,alpha_cutoffm,n,fn03,gn03,vint31)
c      call p3pgs(alpha_cutoffp,alpha_max,n,fn03,gn03,vint32)
      gn01 = vint31 !+vint32

      return
      end

      function gn02(x)
      implicit none

      real*8 Psi_min,Psi_max,alpha_min,alpha_max,y,vint4
      real*8 gamma

      integer n
      external fn04
      external gn04

      double precision gn02
      double precision x
      parameter (n=20)
      common gamma,y
    
      Psi_min = -asin(1./gamma) ! min vertical angle
      Psi_max = asin(1./gamma) ! max vertical angle
      alpha_min = 0. !16 !for the diff the int is from alpha_cutoff to alpha_max
      alpha_max = 2.*gamma*Psi_max ! boosted max vertical angle
      y=x
      call p3pgs(alpha_min,alpha_max,n,fn04,gn04,vint4)
      gn02 = vint4

      return
      end
 
      function fn03(x)
      implicit none


      integer n

      double precision fn03
      double precision x

    
      fn03 = (1+x**2.)**2.

      return
      end

      function fn04(x)
      implicit none


      integer n

      double precision fn04
      double precision x

    
      fn04 = x*(1+x**2.)**1.5

      return
      end

      function gn03(x)
      implicit real*8 (A-H,O-Z)

c      real*8 z,v,k23,k13,gamma,y,vm
c      dimension BI(0:*),DI(0:*),BK(0:*),DK(0:*)
  
c      integer n

      double precision gn03
      double precision x
      common gamma,y
      COMMON BI(0:250),DI(0:250),BK(0:250),DK(0:250)

      xk23=0.
      xk13=0.
      z=(y/2.)*(1+x**2)**1.5 ! z= (omega/2omega_c)*(1+alpha^2)^3/2
c      write(6,*)'gn03 gamma,y,x,z',gamma,y,x,z
      v=2./3.
      CALL IKV(V,z,VM,BI,DI,BK,DK)
      xk23=BK(0)

      v=1./3.
      CALL IKV(V,z,VM,BI,DI,BK,DK)
      xk13=BK(0)
c      write(6,*)'g03 k23 k13',xk23,xk13 
      gn03 = xk23**2. + x**2.*xk13**2/(1+x**2.)

      return
      end

      function gn04(x)
      implicit real*8(A-H,O-Z)

c      real*8 z,v,k23,k13,y,vm,gamma  
c      Dimension BI(0:*),DI(0:*),BK(0:*),DK(0:*)  

c      integer n

c      double precision gn04
c      double precision x
      Common gamma,y
      COMMON BI(0:250),DI(0:250),BK(0:250),DK(0:250)

      z=(y/2.)*(1+x**2)**1.5
      v=2./3.
      CALL IKV(V,z,VM,BI,DI,BK,DK)
      xk23=BK(0)

      v=1./3.
      CALL IKV(V,z,VM,BI,DI,BK,DK)
      xk13=BK(0)
 
      gn04 = xk23*xk13

      return
      end



==> Arxiv/SpinICDetector.cc <==
#include "SpinICDetectorConstruction.hh"
#include "G4Material.hh"
#include "G4Box.hh"
#include "G4Tubs.hh"
#include "G4LogicalVolume.hh"
#include "G4PVPlacement.hh"
#include "G4VisAttributes.hh"

#include "G4FieldManager.hh"
#include "G4UniformMagField.hh"
#include "G4Mag_UsualEqRhs.hh"
#include "G4ClassicalRK4.hh"
#include "G4ChordFinder.hh"

#include "G4NistManager.hh"


// Constructor
SpinICDetectorConstruction::SpinICDetectorConstruction()
: fCheckOverlaps(false)
//verbosity(0)
{ }

// Destructor
SpinICDetectorConstruction::~SpinICDetectorConstruction()
{ }

// Materials
void SpinICDetectorConstruction::DefineMaterials()
{
    // Get nist material manager
    G4NistManager* nistManager = G4NistManager::Instance();
    
    nistManager->FindOrBuildMaterial("G4_Galactic");
    nistManager->FindOrBuildMaterial("G4_Fe");
    nistManager->FindOrBuildMaterial("G4_Al");
    nistManager->FindOrBuildMaterial("G4_Ar");
	nistManager->FindOrBuildMaterial("G4_Pb");
    // Print materials
    G4cout << *(G4Material::GetMaterialTable()) << G4endl;
}

G4VPhysicalVolume* SpinICDetectorConstruction::Construct()
{
    // Materials
    DefineMaterials();
    

    // World    
    G4double worldSizeXY = 2.*m;
    G4double worldSizeZ = 20.*m;
    G4Material* worldMaterial = G4Material::GetMaterial("G4_Galactic");
    
    G4VSolid* solidWorld
    = new G4Box("World",                                     // its name
                worldSizeXY/2, worldSizeXY/2, worldSizeZ/2); // its size
    
    flogicalWorld
    = new G4LogicalVolume(
                          solidWorld,       // its solid
                          worldMaterial,    // its material
                          "World");         // its name
    
    G4VPhysicalVolume* physicalWorld
    = new G4PVPlacement(
                        0,                // no rotation
                        G4ThreeVector(),  // at (0,0,0)
                        flogicalWorld,    // its logical volume
                        "World",          // its name
                        0,                // its mother  volume
                        false,            // no boolean operation
                        0,                // copy number
                        fCheckOverlaps);  // checking overlaps
    
    // World Visualization attributes
    //
    G4VisAttributes* worldVisAtt = new G4VisAttributes(G4Colour(1.0,1.0,1.0));
    worldVisAtt->SetVisibility(true);
    worldVisAtt->SetForceWireframe(true);
    flogicalWorld->SetVisAttributes(worldVisAtt);

    
    // Define Everything else
    DefineMagnets();
    DefineIC();
    
    
    // Always return physical volume of world
    return physicalWorld;
}

void SpinICDetectorConstruction::DefineMagnets()
{
    //Magnet Materials
    G4Material* magnetIron = G4Material::GetMaterial("G4_Fe");
    G4Material* magnetVacuum = G4Material::GetMaterial("G4_Galactic");
    G4Material* magnetColl = G4Material::GetMaterial("G4_Pb");
	
	// ****** Magnets: 1 - 3 ******

    // Strength of field
    G4double stdfield = 4.0*tesla;

    // Magnet Geometry Parameters
    G4double magnetPlateThickness = 5.*cm;
    G4double magnetPlateSeparation = 10.*cm;
    G4double magnetXSize = 10.*cm;
    G4double magnetSmallZsize = 10.*cm;
    G4double magnetLargeZsize = 2.*magnetSmallZsize;
    
    // Magnet Positions
    G4double magnet1ZPos = -5.05*m;
    G4double magnet2ZPos = -6.7*m;
    G4double magnet3ZPos = -8.35*m;
    
    
    // ****** 2 Small Magnets - Magnets 1&3 ******
    
    // Define small magnet outer volume as large block of iron
    G4Box* smallMagnetOuter
    = new G4Box("s_smallMagnet_outer",              // its name
                magnetXSize/2,
                (magnetPlateThickness*2.+magnetPlateSeparation)/2,
                magnetSmallZsize/2);                // its size
    
    G4LogicalVolume* logicalSmallMagnetOuter
    = new G4LogicalVolume(smallMagnetOuter,         // its solid
                          magnetIron,               // its material
                          "l_smallMagnet_outer");   // its name

    // Define small magnet inner volume as block of vacuum
    G4Box* smallMagnetInner
    = new G4Box("s_smallMagnet_inner",              // its name
                magnetXSize/2,
                magnetPlateSeparation/2,
                magnetSmallZsize/2);                // its size
    
    
    G4LogicalVolume* logicalSmallMagnetInner
    = new G4LogicalVolume(smallMagnetInner,         // its solid
                          magnetVacuum,             // its material
                          "l_smallMagnet_inner");   // its name
    
    // Place Inner magnet volume as a daugter of outer magnet volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalSmallMagnetInner,  // its logical volume
                      "pv_smallMagnet_inner",   // its name
                      logicalSmallMagnetOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

    // Place small magnet twice, this will include outer and inner    
    // 1st magnet

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos), // position
                      logicalSmallMagnetOuter,  // its logical volume
                      "pv_Magnet1",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#endif
    
    // 3rd magnet

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet3ZPos), // position
                      logicalSmallMagnetOuter,  // its logical volume
                      "pv_Magnet3",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
    
#endif


    // ****** Large Magnet - Magnet 2 ******
    
    // Define large magnet outer volume as large block of iron
    G4Box* largeMagnetOuter
    = new G4Box("s_largeMagnet_outer",              // its name
                magnetXSize/2,
                (magnetPlateThickness*2.+magnetPlateSeparation)/2,
                magnetLargeZsize/2);                // its size
    
    G4LogicalVolume* logicalLargeMagnetOuter
    = new G4LogicalVolume(largeMagnetOuter,         // its solid
                          magnetIron,               // its material
                          "l_largeMagnet_outer");   // its name
    

    // Define large magnet inner volume as block of vacuum
    G4Box* largeMagnetInner
    = new G4Box("s_largeMagnet_inner",              // its name
                magnetXSize/2,
                magnetPlateSeparation/2,
                magnetLargeZsize/2);                // its size
    
    
    G4LogicalVolume* logicalLargeMagnetInner
    = new G4LogicalVolume(largeMagnetInner,         // its solid
                          magnetVacuum,             // its material
                          "l_largeMagnet_inner");   // its name

    // Place Inner magnet volume as a daugter of outer magnet volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalLargeMagnetInner,  // its logical volume
                      "pv_largeMagnet_inner",   // its name
                      logicalLargeMagnetOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
    
    // Place Large magnet, this will include inner and outer

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos), // position
                      logicalLargeMagnetOuter,          // its logical volume
                      "pv_Magnet2",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#endif    
    
    // **** Magnetic Fields ****
    // Create magnetic fields and managers

    //Field in +Y
    G4UniformMagField* magFieldUp
    = new G4UniformMagField(G4ThreeVector(0.,stdfield,0.));
    G4FieldManager* localFieldManagerUp = new G4FieldManager();
    localFieldManagerUp->SetDetectorField(magFieldUp);
    localFieldManagerUp->CreateChordFinder(magFieldUp);
    // Assign to small magnets
    logicalSmallMagnetInner->SetFieldManager(localFieldManagerUp, true);

    //Field in -Y
    G4UniformMagField* magFieldDown
    = new G4UniformMagField(G4ThreeVector(0.,-1.*stdfield,0.));
    G4FieldManager* localFieldManagerDown = new G4FieldManager();
    localFieldManagerDown->SetDetectorField(magFieldDown);
    localFieldManagerDown->CreateChordFinder(magFieldDown);
    // Assign to large magnet
    logicalLargeMagnetInner->SetFieldManager(localFieldManagerDown, true);


    
    // Magnet Visualization attributes
    //
    G4VisAttributes* outerMagVisAtt = new G4VisAttributes(G4Colour(0.0, 0.0, 1., 0.5));
    outerMagVisAtt->SetVisibility(true);
    outerMagVisAtt->SetForceSolid(true);
    logicalLargeMagnetOuter->SetVisAttributes(outerMagVisAtt);
    logicalSmallMagnetOuter->SetVisAttributes(outerMagVisAtt);

	G4VisAttributes* innerMagVisAtt = new G4VisAttributes(G4Colour(1.0, 1.0, 1.0, 0.3));
    innerMagVisAtt->SetVisibility(true);
    innerMagVisAtt->SetForceSolid(true);
    logicalLargeMagnetInner->SetVisAttributes(innerMagVisAtt);
    logicalSmallMagnetInner->SetVisAttributes(innerMagVisAtt);

	//***********************************************************************************************
	//****** Collimators Geometries ******
	// |  |  |
	// |  |  |	
	// |  |  *\
	// |  *  | \
	// *  |  |  \ 
	// |  |  |---\collTheta angle
	// *  |  |
	// |  *  |
	// |  |  *
	// |  |  |
	// |  |  |

	G4double collPlateX = magnetXSize;
	G4double collPlateY = (magnetPlateThickness*2.+magnetPlateSeparation);



	//****** Collimators ******

	//*****! Main Collimators on Magnet faces !*****
	
	//!Attn: MANUAL INPUT
	G4double collThetaAngle1 = 0.01;//Angle subtended by collimator to its serving magnet's center
	G4double outerRadius = 0.5*mm;	   //radius of the beam hole
    G4double collPlateZ = 10.0*mm;	   //Collimator Thickness

	// Hole for beam
	G4double innerRadius = 0.*cm;
    G4double collHoleHz = collPlateZ;
    G4double startAngle = 0.*deg;
    G4double spanningAngle = 360.*deg;

    G4Tubs* collHole
      = new G4Tubs("coll_hole",
                   innerRadius, 
                   outerRadius,
                   collHoleHz,
                   startAngle, 
                   spanningAngle);

   G4LogicalVolume* logicalCollHole
    = new G4LogicalVolume(collHole,         // its solid
                          magnetVacuum,               // its material
                          "l_coll_hole");   // its name

	//##### MagnetNumber = 1, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm1f 
    = new G4Box("coll_block_m1f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm1f
    = new G4LogicalVolume(collBlockm1f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m1f");   // its name

	//{Hole,Slits} at MagnetNumber = 1, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m1f",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	
	
	// Collimator Slits
	G4double collSlitWm1f1 = 0.06125*cm;	   //slit width of the collimator

    G4Box* collSlitm1f1 
    = new G4Box("coll_block_m1f1",              // its name
                collSlitWm1f1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1f1
     = new G4LogicalVolume(collSlitm1f1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1f1");   // its name

	G4double collSlitWm1f2 = 0.125*cm;	   //slit width of the collimator

    G4Box* collSlitm1f2 
    = new G4Box("coll_block_m1f2",              // its name
                collSlitWm1f2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1f2
     = new G4LogicalVolume(collSlitm1f2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1f2");   // its name


	//Slits 
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet3ZPos+(magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm1f1,  // its logical volume
                      "pv_coll_slit_m1f1",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps		

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet2ZPos+(magnetSmallZsize)),0.,0.),
                      logicalCollSlitm1f2,  // its logical volume
                      "pv_coll_slit_m1f2",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 1, forward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos+((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm1f,  // its logical volume
                      "pv_coll_slit_m1f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#if 0
 	//##### MagnetNumber = 1, Backward #####

	// Define 5mm block of Pb
    G4Box* collBlockm1b 
    = new G4Box("coll_block_m1b",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm1b
    = new G4LogicalVolume(collBlockm1b,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m1b");   // its name

	//{Hole,Slits} at MagnetNumber = 1, Backward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(1.0*mm,0.,0.),          // at (0,0,0) in outer volume
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m1b",   // its name
                      logicalCollBlockm1b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm1b1 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm1b1 
    = new G4Box("coll_block_m1b1",              // its name
                collSlitWm1b1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1b1
     = new G4LogicalVolume(collSlitm1b1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1b1");   // its name

	G4double collSlitWm1b2 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm1b2 
    = new G4Box("coll_block_m1b2",              // its name
                collSlitWm1b2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1b2
     = new G4LogicalVolume(collSlitm1b2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1b2");   // its name

	//Slits 
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet3ZPos-(magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm1b1,  // its logical volume
                      "pv_coll_slit_m1b1",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps		

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet2ZPos),0.,0.),
                      logicalCollSlitm1b2,  // its logical volume
                      "pv_coll_slit_m1b2",   // its name
                      logicalCollBlockm1b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 1, Backward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos-((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm1b,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 2, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm2f 
    = new G4Box("coll_block_m2f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm2f
    = new G4LogicalVolume(collBlockm2f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m2f");   // its name

	//{Hole,Slits} at MagnetNumber = 2, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(16.80*mm,0.,0.),      	//16.59515*mm    
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m2f",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm2f1 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2f1 
    = new G4Box("coll_block_m2f1",              // its name
                collSlitWm2f1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2f1
     = new G4LogicalVolume(collSlitm2f1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2f1");   // its name

	G4double collSlitWm2f2 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2f2 
    = new G4Box("coll_block_m2f2",              // its name
                collSlitWm2f2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2f2
     = new G4LogicalVolume(collSlitm2f2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2f2");   // its name	

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet2ZPos-magnet3ZPos+(2.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2f1,  // its logical volume
                      "pv_coll_slit_m2f1",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*((3.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2f2,  // its logical volume
                      "pv_coll_slit_m2f2",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps




	//MagnetNumber = 2, Forward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos + ((2.*magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm2f,  // its logical volume
                      "pv_coll_slit_m2f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 2, backward #####

	// Define 5mm block of Pb
    G4Box* collBlockm2b 
    = new G4Box("coll_block_m2b",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm2b
    = new G4LogicalVolume(collBlockm2b,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m2b");   // its name

	//{Hole,Slits} at MagnetNumber = 2, backward: Placement
	
	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(16.80*mm,0.,0.),      	//16.59515*mm    
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m2b",   // its name
                      logicalCollBlockm2b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm2b = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2b 
    = new G4Box("coll_block_m2b",              // its name
                collSlitWm2b/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2b
     = new G4LogicalVolume(collSlitm2b,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2b");   // its name

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet2ZPos-magnet3ZPos-(2.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2b,  // its logical volume
                      "pv_coll_slit_m2b",   // its name
                      logicalCollBlockm2b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 2, backward: Placement

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos - ((2.*magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm2b,  // its logical volume
                      "pv_coll_slit_m2b",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 3, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm3f 
    = new G4Box("coll_block_m3f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm3f
    = new G4LogicalVolume(collBlockm3f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m3f");   // its name

	//{Hole,Slits} at MagnetNumber = 3, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(1.*mm,0.,0.),          
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m3f",   // its name
                      logicalCollBlockm3f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm3f = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm3f 
    = new G4Box("coll_block_m3f",              // its name
                collSlitWm3f/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm3f
     = new G4LogicalVolume(collSlitm3f,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m3f");   // its name

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*((magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm3f,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      logicalCollBlockm3f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 3, forward: Placement

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet3ZPos + ((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm3f,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


#endif

}

void SpinICDetectorConstruction::DefineIC()
{

#if 1    
	// Define the IC geometry here
	
	//IC Geometry Parameters
	G4double icXYsize = 12.*cm;
	G4double icZsize = 1.0*m;
	G4double icShellThick = 1.*mm;
	G4double icWinXYsize = 20.*cm;

	//IC Position
	G4double icPosZ = 5.5*m; /*Y = 0*/
	G4double icPosX = (icXYsize/2.) + (4.*cm); /*Depends on icXYsize*/

	//materials
	G4Material* icShell = G4Material::GetMaterial("G4_Al");
	G4Material* icGas = G4Material::GetMaterial("G4_Ar");
    G4Material* icPb = G4Material::GetMaterial("G4_Pb");    

	// Define icOuter volume as large block of Al
    G4Box* icOuter
    = new G4Box("s_ic_Outer",              // its name
                (icXYsize + (icShellThick*2.))/2.,
                (icXYsize + (icShellThick*2.))/2.,
                (icZsize + (icShellThick*2.))/2.);                // its size
    
    G4LogicalVolume* logicalIcOuter
    = new G4LogicalVolume(icOuter,         // its solid
                          icShell,               // its material
                          "l_ic_Outer");   // its name

 	// Define icInner volume as block of Ar
    G4Box* icInner
    = new G4Box("s_ic_Inner",              // its name
                (icXYsize)/2.,
                (icXYsize)/2.,
                (icZsize)/2.);                // its size
    
    G4LogicalVolume* logicalIcInner
    = new G4LogicalVolume(icInner,         // its solid
                          icGas,               // its material
                          "l_ic_Inner");   // its name

	// Define icWin volume as block of Ar
    G4Box* icWin
    = new G4Box("s_ic_Win",              // its name
                (icWinXYsize)/2.,
                (icWinXYsize)/2.,
                (icShellThick)/2.);                // its size
    
    G4LogicalVolume* logicalIcWin
    = new G4LogicalVolume(icWin,         // its solid
                          icGas,               // its material = {icGas, icPb}
                          "l_ic_Win");   // its name
	
	// Place icInner volume as a daugter of icOuter volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalIcInner,  // its logical volume
                      "pv_ic_merge",   // its name
                      logicalIcOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Place icWin volume as a daugter of icOuter volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,-(icZsize + icShellThick)/2.),// at (x,y,z) in outer volume
                      logicalIcWin,  // its logical volume
                      "pv_ic_merge_win",   // its name
                      logicalIcOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Physically Place icInner + icOuter combo volume

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(-icPosX,0.,icPosZ), // position
                      logicalIcOuter,          // its logical volume
                      "pv_ic1",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
#endif
	

	new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(icPosX,0.,icPosZ), // position
                      logicalIcOuter,          // its logical volume
                      "pv_ic2",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// IC Visualization attributes
    //
    G4VisAttributes* innerICVisAtt = new G4VisAttributes(G4Colour(0.7, 0.7, 0.5, 1.0));
    innerICVisAtt->SetVisibility(true);
    innerICVisAtt->SetForceSolid(true);
    logicalIcInner->SetVisAttributes(innerICVisAtt);

#if 0
    G4VisAttributes* outerICVisAtt = new G4VisAttributes(G4Colour(0.0, 0.5, 0.5, 0.5));
    outerICVisAtt->SetVisibility(true);
    outerICVisAtt->SetForceSolid(true);
    logicalIcOuter->SetVisAttributes(outerICVisAtt);
#endif

#endif
    
}




==> Arxiv/SpinICDetectorConstruction.cc <==
//////////////////////////////////////////////////////////////
// Author      : Prajwal Mohanmurthy, 09/2012               // 
//               (prajwal@mohanmurthy.com)                  //
//               Mississippi State University, MS 39762, USA//
// Description : Creates 2 X IC at z = +5.m                 //
//                       3 X Wigglers at z = -5.m           //
//                       5 X Collimators on faces of magnets//
//               Dipole_B_Field = 4T                        // 
//               Energy(e- beam) = 11GeV                    //
//               e- Gun Position at z = -5.1m               //
//////////////////////////////////////////////////////////////                

#include "SpinICDetectorConstruction.hh"
#include "G4Material.hh"
#include "G4Box.hh"
#include "G4Tubs.hh"
#include "G4LogicalVolume.hh"
#include "G4PVPlacement.hh"
#include "G4VisAttributes.hh"

#include "G4FieldManager.hh"
#include "G4UniformMagField.hh"
#include "G4Mag_UsualEqRhs.hh"
#include "G4ClassicalRK4.hh"
#include "G4ChordFinder.hh"

#include "G4NistManager.hh"


// Constructor
SpinICDetectorConstruction::SpinICDetectorConstruction()
: fCheckOverlaps(false)
//verbosity(0)
{ }

// Destructor
SpinICDetectorConstruction::~SpinICDetectorConstruction()
{ }

// Materials
void SpinICDetectorConstruction::DefineMaterials()
{
    // Get nist material manager
    G4NistManager* nistManager = G4NistManager::Instance();
    
    nistManager->FindOrBuildMaterial("G4_Galactic");
    nistManager->FindOrBuildMaterial("G4_Fe");
    nistManager->FindOrBuildMaterial("G4_Al");
    nistManager->FindOrBuildMaterial("G4_Ar");
	nistManager->FindOrBuildMaterial("G4_Pb");
    // Print materials
    G4cout << *(G4Material::GetMaterialTable()) << G4endl;
}

G4VPhysicalVolume* SpinICDetectorConstruction::Construct()
{
    // Materials
    DefineMaterials();
    

    // World    
    G4double worldSizeXY = 2.*m;
    G4double worldSizeZ = 20.*m;
    G4Material* worldMaterial = G4Material::GetMaterial("G4_Galactic");
    
    G4VSolid* solidWorld
    = new G4Box("World",                                     // its name
                worldSizeXY/2, worldSizeXY/2, worldSizeZ/2); // its size
    
    flogicalWorld
    = new G4LogicalVolume(
                          solidWorld,       // its solid
                          worldMaterial,    // its material
                          "World");         // its name
    
    G4VPhysicalVolume* physicalWorld
    = new G4PVPlacement(
                        0,                // no rotation
                        G4ThreeVector(),  // at (0,0,0)
                        flogicalWorld,    // its logical volume
                        "World",          // its name
                        0,                // its mother  volume
                        false,            // no boolean operation
                        0,                // copy number
                        fCheckOverlaps);  // checking overlaps
    
    // World Visualization attributes
    //
    G4VisAttributes* worldVisAtt = new G4VisAttributes(G4Colour(1.0,1.0,1.0));
    worldVisAtt->SetVisibility(true);
    worldVisAtt->SetForceWireframe(true);
    flogicalWorld->SetVisAttributes(worldVisAtt);

    
    // Define Everything else
    DefineMagnets();
    DefineIC();
    
    
    // Always return physical volume of world
    return physicalWorld;
}

void SpinICDetectorConstruction::DefineMagnets()
{
    //Magnet Materials
    G4Material* magnetIron = G4Material::GetMaterial("G4_Fe");
    G4Material* magnetVacuum = G4Material::GetMaterial("G4_Galactic");
    G4Material* magnetColl = G4Material::GetMaterial("G4_Pb");
	
	// ****** Magnets: 1 - 3 ******

    // Strength of field
    G4double stdfield = 4.0*tesla;

    // Magnet Geometry Parameters
    G4double magnetPlateThickness = 5.*cm;
    G4double magnetPlateSeparation = 10.*cm;
    G4double magnetXSize = 10.*cm;
    G4double magnetSmallZsize = 10.*cm;
    G4double magnetLargeZsize = 2.*magnetSmallZsize;
    
    // Magnet Positions
    G4double magnet1ZPos = -5.05*m;
    G4double magnet2ZPos = -6.7*m;
    G4double magnet3ZPos = -8.35*m;
    
    
    // ****** 2 Small Magnets - Magnets 1&3 ******
    
    // Define small magnet outer volume as large block of iron
    G4Box* smallMagnetOuter
    = new G4Box("s_smallMagnet_outer",              // its name
                magnetXSize/2,
                (magnetPlateThickness*2.+magnetPlateSeparation)/2,
                magnetSmallZsize/2);                // its size
    
    G4LogicalVolume* logicalSmallMagnetOuter
    = new G4LogicalVolume(smallMagnetOuter,         // its solid
                          magnetIron,               // its material
                          "l_smallMagnet_outer");   // its name

    // Define small magnet inner volume as block of vacuum
    G4Box* smallMagnetInner
    = new G4Box("s_smallMagnet_inner",              // its name
                magnetXSize/2,
                magnetPlateSeparation/2,
                magnetSmallZsize/2);                // its size
    
    
    G4LogicalVolume* logicalSmallMagnetInner
    = new G4LogicalVolume(smallMagnetInner,         // its solid
                          magnetVacuum,             // its material
                          "l_smallMagnet_inner");   // its name
    
    // Place Inner magnet volume as a daugter of outer magnet volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalSmallMagnetInner,  // its logical volume
                      "pv_smallMagnet_inner",   // its name
                      logicalSmallMagnetOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

    // Place small magnet twice, this will include outer and inner    
    // 1st magnet

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos), // position
                      logicalSmallMagnetOuter,  // its logical volume
                      "pv_Magnet1",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#endif
    
    // 3rd magnet

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet3ZPos), // position
                      logicalSmallMagnetOuter,  // its logical volume
                      "pv_Magnet3",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
    
#endif


    // ****** Large Magnet - Magnet 2 ******
    
    // Define large magnet outer volume as large block of iron
    G4Box* largeMagnetOuter
    = new G4Box("s_largeMagnet_outer",              // its name
                magnetXSize/2,
                (magnetPlateThickness*2.+magnetPlateSeparation)/2,
                magnetLargeZsize/2);                // its size
    
    G4LogicalVolume* logicalLargeMagnetOuter
    = new G4LogicalVolume(largeMagnetOuter,         // its solid
                          magnetIron,               // its material
                          "l_largeMagnet_outer");   // its name
    

    // Define large magnet inner volume as block of vacuum
    G4Box* largeMagnetInner
    = new G4Box("s_largeMagnet_inner",              // its name
                magnetXSize/2,
                magnetPlateSeparation/2,
                magnetLargeZsize/2);                // its size
    
    
    G4LogicalVolume* logicalLargeMagnetInner
    = new G4LogicalVolume(largeMagnetInner,         // its solid
                          magnetVacuum,             // its material
                          "l_largeMagnet_inner");   // its name

    // Place Inner magnet volume as a daugter of outer magnet volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalLargeMagnetInner,  // its logical volume
                      "pv_largeMagnet_inner",   // its name
                      logicalLargeMagnetOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
    
    // Place Large magnet, this will include inner and outer

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos), // position
                      logicalLargeMagnetOuter,          // its logical volume
                      "pv_Magnet2",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#endif    
    
    // **** Magnetic Fields ****
    // Create magnetic fields and managers

    //Field in +Y
    G4UniformMagField* magFieldUp
    = new G4UniformMagField(G4ThreeVector(0.,stdfield,0.));
    G4FieldManager* localFieldManagerUp = new G4FieldManager();
    localFieldManagerUp->SetDetectorField(magFieldUp);
    localFieldManagerUp->CreateChordFinder(magFieldUp);
    // Assign to small magnets
    logicalSmallMagnetInner->SetFieldManager(localFieldManagerUp, true);

    //Field in -Y
    G4UniformMagField* magFieldDown
    = new G4UniformMagField(G4ThreeVector(0.,-1.*stdfield,0.));
    G4FieldManager* localFieldManagerDown = new G4FieldManager();
    localFieldManagerDown->SetDetectorField(magFieldDown);
    localFieldManagerDown->CreateChordFinder(magFieldDown);
    // Assign to large magnet
    logicalLargeMagnetInner->SetFieldManager(localFieldManagerDown, true);


    
    // Magnet Visualization attributes
    //
    G4VisAttributes* outerMagVisAtt = new G4VisAttributes(G4Colour(0.0, 0.0, 1., 0.5));
    outerMagVisAtt->SetVisibility(true);
    outerMagVisAtt->SetForceSolid(true);
    logicalLargeMagnetOuter->SetVisAttributes(outerMagVisAtt);
    logicalSmallMagnetOuter->SetVisAttributes(outerMagVisAtt);

	G4VisAttributes* innerMagVisAtt = new G4VisAttributes(G4Colour(1.0, 1.0, 1.0, 0.3));
    innerMagVisAtt->SetVisibility(true);
    innerMagVisAtt->SetForceSolid(true);
    logicalLargeMagnetInner->SetVisAttributes(innerMagVisAtt);
    logicalSmallMagnetInner->SetVisAttributes(innerMagVisAtt);

	//***********************************************************************************************
	//****** Collimators Geometries ******
	// |  |  |
	// |  |  |	
	// |  |  *\
	// |  *  | \
	// *  |  |  \ 
	// |  |  |---\collTheta angle
	// *  |  |
	// |  *  |
	// |  |  *
	// |  |  |
	// |  |  |

	G4double collPlateX = magnetXSize;
	G4double collPlateY = (magnetPlateThickness*2.+magnetPlateSeparation);



	//****** Collimators ******

	//*****! Main Collimators on Magnet faces !*****
	
	//!Attn: MANUAL INPUT
	G4double collThetaAngle1 = 0.01;//Angle subtended by collimator to its serving magnet's center
	G4double outerRadius = 0.5*mm;	   //radius of the beam hole
    G4double collPlateZ = 10.0*mm;	   //Collimator Thickness

	// Hole for beam
	G4double innerRadius = 0.*cm;
    G4double collHoleHz = collPlateZ;
    G4double startAngle = 0.*deg;
    G4double spanningAngle = 360.*deg;

    G4Tubs* collHole
      = new G4Tubs("coll_hole",
                   innerRadius, 
                   outerRadius,
                   collHoleHz,
                   startAngle, 
                   spanningAngle);

   G4LogicalVolume* logicalCollHole
    = new G4LogicalVolume(collHole,         // its solid
                          magnetVacuum,               // its material
                          "l_coll_hole");   // its name

	//##### MagnetNumber = 1, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm1f 
    = new G4Box("coll_block_m1f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm1f
    = new G4LogicalVolume(collBlockm1f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m1f");   // its name

	//{Hole,Slits} at MagnetNumber = 1, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m1f",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	
	
	// Collimator Slits
	G4double collSlitWm1f1 = 0.06125*cm;	   //slit width of the collimator

    G4Box* collSlitm1f1 
    = new G4Box("coll_block_m1f1",              // its name
                collSlitWm1f1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1f1
     = new G4LogicalVolume(collSlitm1f1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1f1");   // its name

	G4double collSlitWm1f2 = 0.125*cm;	   //slit width of the collimator

    G4Box* collSlitm1f2 
    = new G4Box("coll_block_m1f2",              // its name
                collSlitWm1f2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1f2
     = new G4LogicalVolume(collSlitm1f2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1f2");   // its name


	//Slits 
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet3ZPos+(magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm1f1,  // its logical volume
                      "pv_coll_slit_m1f1",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps		

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet2ZPos+(magnetSmallZsize)),0.,0.),
                      logicalCollSlitm1f2,  // its logical volume
                      "pv_coll_slit_m1f2",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 1, forward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos+((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm1f,  // its logical volume
                      "pv_coll_slit_m1f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#if 1
 	//##### MagnetNumber = 1, Backward #####

	// Define 5mm block of Pb
    G4Box* collBlockm1b 
    = new G4Box("coll_block_m1b",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm1b
    = new G4LogicalVolume(collBlockm1b,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m1b");   // its name

	//{Hole,Slits} at MagnetNumber = 1, Backward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(1.0*mm,0.,0.),          // at (0,0,0) in outer volume
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m1b",   // its name
                      logicalCollBlockm1b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm1b1 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm1b1 
    = new G4Box("coll_block_m1b1",              // its name
                collSlitWm1b1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1b1
     = new G4LogicalVolume(collSlitm1b1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1b1");   // its name

	G4double collSlitWm1b2 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm1b2 
    = new G4Box("coll_block_m1b2",              // its name
                collSlitWm1b2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1b2
     = new G4LogicalVolume(collSlitm1b2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1b2");   // its name

	//Slits 
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet3ZPos-(magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm1b1,  // its logical volume
                      "pv_coll_slit_m1b1",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps		

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet2ZPos),0.,0.),
                      logicalCollSlitm1b2,  // its logical volume
                      "pv_coll_slit_m1b2",   // its name
                      logicalCollBlockm1b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 1, Backward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos-((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm1b,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 2, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm2f 
    = new G4Box("coll_block_m2f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm2f
    = new G4LogicalVolume(collBlockm2f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m2f");   // its name

	//{Hole,Slits} at MagnetNumber = 2, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(16.80*mm,0.,0.),      	//16.59515*mm    
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m2f",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm2f1 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2f1 
    = new G4Box("coll_block_m2f1",              // its name
                collSlitWm2f1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2f1
     = new G4LogicalVolume(collSlitm2f1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2f1");   // its name

	G4double collSlitWm2f2 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2f2 
    = new G4Box("coll_block_m2f2",              // its name
                collSlitWm2f2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2f2
     = new G4LogicalVolume(collSlitm2f2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2f2");   // its name	

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet2ZPos-magnet3ZPos+(2.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2f1,  // its logical volume
                      "pv_coll_slit_m2f1",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*((3.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2f2,  // its logical volume
                      "pv_coll_slit_m2f2",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps




	//MagnetNumber = 2, Forward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos + ((2.*magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm2f,  // its logical volume
                      "pv_coll_slit_m2f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 2, backward #####

	// Define 5mm block of Pb
    G4Box* collBlockm2b 
    = new G4Box("coll_block_m2b",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm2b
    = new G4LogicalVolume(collBlockm2b,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m2b");   // its name

	//{Hole,Slits} at MagnetNumber = 2, backward: Placement
	
	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(16.80*mm,0.,0.),      	//16.59515*mm    
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m2b",   // its name
                      logicalCollBlockm2b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm2b = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2b 
    = new G4Box("coll_block_m2b",              // its name
                collSlitWm2b/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2b
     = new G4LogicalVolume(collSlitm2b,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2b");   // its name

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet2ZPos-magnet3ZPos-(2.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2b,  // its logical volume
                      "pv_coll_slit_m2b",   // its name
                      logicalCollBlockm2b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 2, backward: Placement

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos - ((2.*magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm2b,  // its logical volume
                      "pv_coll_slit_m2b",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 3, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm3f 
    = new G4Box("coll_block_m3f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm3f
    = new G4LogicalVolume(collBlockm3f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m3f");   // its name

	//{Hole,Slits} at MagnetNumber = 3, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(1.*mm,0.,0.),          
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m3f",   // its name
                      logicalCollBlockm3f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm3f = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm3f 
    = new G4Box("coll_block_m3f",              // its name
                collSlitWm3f/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm3f
     = new G4LogicalVolume(collSlitm3f,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m3f");   // its name

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*((magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm3f,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      logicalCollBlockm3f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 3, forward: Placement

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet3ZPos + ((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm3f,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


#endif

}

void SpinICDetectorConstruction::DefineIC()
{

#if 1    
	// Define the IC geometry here
	
	//IC Geometry Parameters
	G4double icXYsize = 12.*cm;
	G4double icZsize = 1.0*m;
	G4double icShellThick = 1.*mm;
	G4double icWinXYsize = 20.*cm;

	//IC Position
	G4double icPosZ = 5.5*m; /*Y = 0*/
	G4double icPosX = (icXYsize/2.) + (4.*cm); /*Depends on icXYsize*/

	//materials
	G4Material* icShell = G4Material::GetMaterial("G4_Al");
	G4Material* icGas = G4Material::GetMaterial("G4_Ar");
    G4Material* icPb = G4Material::GetMaterial("G4_Pb");    

	// Define icOuter volume as large block of Al
    G4Box* icOuter
    = new G4Box("s_ic_Outer",              // its name
                (icXYsize + (icShellThick*2.))/2.,
                (icXYsize + (icShellThick*2.))/2.,
                (icZsize + (icShellThick*2.))/2.);                // its size
    
    G4LogicalVolume* logicalIcOuter
    = new G4LogicalVolume(icOuter,         // its solid
                          icShell,               // its material
                          "l_ic_Outer");   // its name

 	// Define icInner volume as block of Ar
    G4Box* icInner
    = new G4Box("s_ic_Inner",              // its name
                (icXYsize)/2.,
                (icXYsize)/2.,
                (icZsize)/2.);                // its size
    
    G4LogicalVolume* logicalIcInner
    = new G4LogicalVolume(icInner,         // its solid
                          icGas,               // its material
                          "l_ic_Inner");   // its name

	// Define icWin volume as block of Ar
    G4Box* icWin
    = new G4Box("s_ic_Win",              // its name
                (icWinXYsize)/2.,
                (icWinXYsize)/2.,
                (icShellThick)/2.);                // its size
    
    G4LogicalVolume* logicalIcWin
    = new G4LogicalVolume(icWin,         // its solid
                          icGas,               // its material = {icGas, icPb}
                          "l_ic_Win");   // its name
	
	// Place icInner volume as a daugter of icOuter volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalIcInner,  // its logical volume
                      "pv_ic_merge",   // its name
                      logicalIcOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Place icWin volume as a daugter of icOuter volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,-(icZsize + icShellThick)/2.),// at (x,y,z) in outer volume
                      logicalIcWin,  // its logical volume
                      "pv_ic_merge_win",   // its name
                      logicalIcOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Physically Place icInner + icOuter combo volume

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(-icPosX,0.,icPosZ), // position
                      logicalIcOuter,          // its logical volume
                      "pv_ic1",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
#endif
	

	new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(icPosX,0.,icPosZ), // position
                      logicalIcOuter,          // its logical volume
                      "pv_ic2",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// IC Visualization attributes
    //
    G4VisAttributes* innerICVisAtt = new G4VisAttributes(G4Colour(0.7, 0.7, 0.5, 1.0));
    innerICVisAtt->SetVisibility(true);
    innerICVisAtt->SetForceSolid(true);
    logicalIcInner->SetVisAttributes(innerICVisAtt);

#if 1
    G4VisAttributes* outerICVisAtt = new G4VisAttributes(G4Colour(0.0, 0.5, 0.5, 0.5));
    outerICVisAtt->SetVisibility(true);
    outerICVisAtt->SetForceSolid(true);
    logicalIcOuter->SetVisAttributes(outerICVisAtt);
#endif

#endif
    
}




==> Arxiv/SpinICStackingAction.cc <==
//////////////////////////////////////////////////////////////
// Author      : Prajwal Mohanmurthy, 09/2012               // 
//               (prajwal@mohanmurthy.com)                  //
//               Mississippi State University, MS 39762, USA//
// Description : Implements assymettry                      //
//               Counts SR + SL Photons vs. Energy          //        
//////////////////////////////////////////////////////////////   

#include "SpinICStackingAction.hh"
#include "SpinICAnalysis.hh"
#include "G4ProcessType.hh"
#include "G4VProcess.hh"
#include "G4Track.hh"
#include "Randomize.hh"
#include "G4Pow.hh"
#include <time.h>


SpinICStackingAction::SpinICStackingAction()
{
    G4cout << "********** Stacking Action Created *************" << G4endl;
}

SpinICStackingAction::~SpinICStackingAction()
{
    
}

G4ClassificationOfNewTrack SpinICStackingAction::ClassifyNewTrack(const G4Track * track)
{
    G4int PDG = track->GetParticleDefinition()->GetPDGEncoding();
    G4int parentID = track->GetParentID();
    G4int trackID = track->GetTrackID();
    G4int stepNum = track->GetCurrentStepNumber();

    G4int icnum = 3; //(1: Left IC, 2: right IC)
    G4int MagnetNumber = 0;
    G4ThreeVector Pos = track->GetPosition();

    G4double genergy = track->GetKineticEnergy()/MeV;
    G4double chrg = track->GetParticleDefinition()->GetPDGCharge();   
    G4double prodtm = track->GetGlobalTime();
    G4int prodstm = time(NULL);

    if (PDG == 22) {
        if (Pos.z()/m > -5.2 && Pos.z()/m < -4.9) {MagnetNumber = 1;}
        else if (Pos.z()/m > -6.85 && Pos.z()/m < -5.55) {MagnetNumber = 2;}
        else if (Pos.z()/m > -8.5 && Pos.z()/m < -8.2) {MagnetNumber = 3;}
        else {MagnetNumber = 5;}
    }

    // Get the creator process of the track that deposits energy
    const G4VProcess* edepCreatorProcess = track->GetCreatorProcess();
    G4ProcessType creatorProcessType = fNotDefined;
    G4int creatorProcessSubType = 0;
    if(edepCreatorProcess)
    {
        //edepCreatorProcess->DumpInfo();
        creatorProcessType = edepCreatorProcess->GetProcessType();
        creatorProcessSubType = edepCreatorProcess->GetProcessSubType();
    }
    G4int cpTypeCode = (G4int)creatorProcessType*10000 + creatorProcessSubType;

#if 1
    G4double phasymmetry = (4.543E-7) + (0.0000572046*genergy) + (-0.0000306751*std::pow(genergy,2)) + (0.0000138074*std::pow(genergy,3)) + (-3.37522E-6*std::pow(genergy,4)) + (3.29347E-7*std::pow(genergy,5));
    G4double asymmetry = 1. - phasymmetry;
    //G4double asymmetry = 1.; 
    
    //up-down asymmetry
    if (MagnetNumber==1 || MagnetNumber==3)
    {
        if (track->GetMomentumDirection().y() < 0. &&
        G4UniformRand() < asymmetry) {return fKill;}
    }
    else if (MagnetNumber==2)
    {
        if (track->GetMomentumDirection().y() > 0. &&
        G4UniformRand() < asymmetry) {return fKill;}
    }
    //Energy Spread asym
    if (G4UniformRand() > phasymmetry) {return fKill;}*/
#endif
    
    // Determine which IC based on xyz-position
      
    if (((Pos.z()/m >= 4.4) && (Pos.z()/m <= 6.6)) && ((Pos.y()/m >=-0.225) && (Pos.y()/m <= 0.225)))
    {
		 //icnum = 4;
         if ((Pos.x()/m >= -0.36) && (Pos.x()/m <= 0.0)){ icnum = 1; }
		 else if ((Pos.x()/m <= 0.36) && (Pos.x()/m >= 0.0)){ icnum = 2; }	
    }
       
    if(icnum==2 /*PDG==22 && genergy > 0.465 && parentID<=1000*/)
    {	
    // Get AnalysisManager to fill ntuples/histograms
    G4AnalysisManager* analysisManager = G4AnalysisManager::Instance();
        
    analysisManager->FillNtupleDColumn(0, genergy);
        
    analysisManager->FillNtupleDColumn(1, Pos.x()/m);
    analysisManager->FillNtupleDColumn(2, Pos.y()/m);
    analysisManager->FillNtupleDColumn(3, Pos.z()/m);
      
    analysisManager->FillNtupleDColumn(4, chrg);
    analysisManager->FillNtupleIColumn(5, PDG);
    analysisManager->FillNtupleIColumn(6, parentID);
    analysisManager->FillNtupleIColumn(7, cpTypeCode);
    //analysisManager->FillNtupleDColumn(8, prodtm);
    analysisManager->FillNtupleIColumn(8, MagnetNumber);
    analysisManager->FillNtupleIColumn(9, trackID);
        
    analysisManager->AddNtupleRow();
    }
    return fUrgent;
}


==> SpinICDetector.cc <==
#include "SpinICDetectorConstruction.hh"
#include "G4Material.hh"
#include "G4Box.hh"
#include "G4Tubs.hh"
#include "G4LogicalVolume.hh"
#include "G4PVPlacement.hh"
#include "G4VisAttributes.hh"

#include "G4FieldManager.hh"
#include "G4UniformMagField.hh"
#include "G4Mag_UsualEqRhs.hh"
#include "G4ClassicalRK4.hh"
#include "G4ChordFinder.hh"

#include "G4NistManager.hh"


// Constructor
SpinICDetectorConstruction::SpinICDetectorConstruction()
: fCheckOverlaps(false)
//verbosity(0)
{ }

// Destructor
SpinICDetectorConstruction::~SpinICDetectorConstruction()
{ }

// Materials
void SpinICDetectorConstruction::DefineMaterials()
{
    // Get nist material manager
    G4NistManager* nistManager = G4NistManager::Instance();
    
    nistManager->FindOrBuildMaterial("G4_Galactic");
    nistManager->FindOrBuildMaterial("G4_Fe");
    nistManager->FindOrBuildMaterial("G4_Al");
    nistManager->FindOrBuildMaterial("G4_Ar");
	nistManager->FindOrBuildMaterial("G4_Pb");
    // Print materials
    G4cout << *(G4Material::GetMaterialTable()) << G4endl;
}

G4VPhysicalVolume* SpinICDetectorConstruction::Construct()
{
    // Materials
    DefineMaterials();
    

    // World    
    G4double worldSizeXY = 2.*m;
    G4double worldSizeZ = 20.*m;
    G4Material* worldMaterial = G4Material::GetMaterial("G4_Galactic");
    
    G4VSolid* solidWorld
    = new G4Box("World",                                     // its name
                worldSizeXY/2, worldSizeXY/2, worldSizeZ/2); // its size
    
    flogicalWorld
    = new G4LogicalVolume(
                          solidWorld,       // its solid
                          worldMaterial,    // its material
                          "World");         // its name
    
    G4VPhysicalVolume* physicalWorld
    = new G4PVPlacement(
                        0,                // no rotation
                        G4ThreeVector(),  // at (0,0,0)
                        flogicalWorld,    // its logical volume
                        "World",          // its name
                        0,                // its mother  volume
                        false,            // no boolean operation
                        0,                // copy number
                        fCheckOverlaps);  // checking overlaps
    
    // World Visualization attributes
    //
    G4VisAttributes* worldVisAtt = new G4VisAttributes(G4Colour(1.0,1.0,1.0));
    worldVisAtt->SetVisibility(true);
    worldVisAtt->SetForceWireframe(true);
    flogicalWorld->SetVisAttributes(worldVisAtt);

    
    // Define Everything else
    DefineMagnets();
    DefineIC();
    
    
    // Always return physical volume of world
    return physicalWorld;
}

void SpinICDetectorConstruction::DefineMagnets()
{
    //Magnet Materials
    G4Material* magnetIron = G4Material::GetMaterial("G4_Fe");
    G4Material* magnetVacuum = G4Material::GetMaterial("G4_Galactic");
    G4Material* magnetColl = G4Material::GetMaterial("G4_Pb");
	
	// ****** Magnets: 1 - 3 ******

    // Strength of field
    G4double stdfield = 4.0*tesla;

    // Magnet Geometry Parameters
    G4double magnetPlateThickness = 5.*cm;
    G4double magnetPlateSeparation = 10.*cm;
    G4double magnetXSize = 10.*cm;
    G4double magnetSmallZsize = 10.*cm;
    G4double magnetLargeZsize = 2.*magnetSmallZsize;
    
    // Magnet Positions
    G4double magnet1ZPos = -5.05*m;
    G4double magnet2ZPos = -6.7*m;
    G4double magnet3ZPos = -8.35*m;
    
    
    // ****** 2 Small Magnets - Magnets 1&3 ******
    
    // Define small magnet outer volume as large block of iron
    G4Box* smallMagnetOuter
    = new G4Box("s_smallMagnet_outer",              // its name
                magnetXSize/2,
                (magnetPlateThickness*2.+magnetPlateSeparation)/2,
                magnetSmallZsize/2);                // its size
    
    G4LogicalVolume* logicalSmallMagnetOuter
    = new G4LogicalVolume(smallMagnetOuter,         // its solid
                          magnetIron,               // its material
                          "l_smallMagnet_outer");   // its name

    // Define small magnet inner volume as block of vacuum
    G4Box* smallMagnetInner
    = new G4Box("s_smallMagnet_inner",              // its name
                magnetXSize/2,
                magnetPlateSeparation/2,
                magnetSmallZsize/2);                // its size
    
    
    G4LogicalVolume* logicalSmallMagnetInner
    = new G4LogicalVolume(smallMagnetInner,         // its solid
                          magnetVacuum,             // its material
                          "l_smallMagnet_inner");   // its name
    
    // Place Inner magnet volume as a daugter of outer magnet volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalSmallMagnetInner,  // its logical volume
                      "pv_smallMagnet_inner",   // its name
                      logicalSmallMagnetOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

    // Place small magnet twice, this will include outer and inner    
    // 1st magnet

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos), // position
                      logicalSmallMagnetOuter,  // its logical volume
                      "pv_Magnet1",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#endif
    
    // 3rd magnet

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet3ZPos), // position
                      logicalSmallMagnetOuter,  // its logical volume
                      "pv_Magnet3",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
    
#endif


    // ****** Large Magnet - Magnet 2 ******
    
    // Define large magnet outer volume as large block of iron
    G4Box* largeMagnetOuter
    = new G4Box("s_largeMagnet_outer",              // its name
                magnetXSize/2,
                (magnetPlateThickness*2.+magnetPlateSeparation)/2,
                magnetLargeZsize/2);                // its size
    
    G4LogicalVolume* logicalLargeMagnetOuter
    = new G4LogicalVolume(largeMagnetOuter,         // its solid
                          magnetIron,               // its material
                          "l_largeMagnet_outer");   // its name
    

    // Define large magnet inner volume as block of vacuum
    G4Box* largeMagnetInner
    = new G4Box("s_largeMagnet_inner",              // its name
                magnetXSize/2,
                magnetPlateSeparation/2,
                magnetLargeZsize/2);                // its size
    
    
    G4LogicalVolume* logicalLargeMagnetInner
    = new G4LogicalVolume(largeMagnetInner,         // its solid
                          magnetVacuum,             // its material
                          "l_largeMagnet_inner");   // its name

    // Place Inner magnet volume as a daugter of outer magnet volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalLargeMagnetInner,  // its logical volume
                      "pv_largeMagnet_inner",   // its name
                      logicalLargeMagnetOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
    
    // Place Large magnet, this will include inner and outer

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos), // position
                      logicalLargeMagnetOuter,          // its logical volume
                      "pv_Magnet2",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#endif    
    
    // **** Magnetic Fields ****
    // Create magnetic fields and managers

    //Field in +Y
    G4UniformMagField* magFieldUp
    = new G4UniformMagField(G4ThreeVector(0.,stdfield,0.));
    G4FieldManager* localFieldManagerUp = new G4FieldManager();
    localFieldManagerUp->SetDetectorField(magFieldUp);
    localFieldManagerUp->CreateChordFinder(magFieldUp);
    // Assign to small magnets
    logicalSmallMagnetInner->SetFieldManager(localFieldManagerUp, true);

    //Field in -Y
    G4UniformMagField* magFieldDown
    = new G4UniformMagField(G4ThreeVector(0.,-1.*stdfield,0.));
    G4FieldManager* localFieldManagerDown = new G4FieldManager();
    localFieldManagerDown->SetDetectorField(magFieldDown);
    localFieldManagerDown->CreateChordFinder(magFieldDown);
    // Assign to large magnet
    logicalLargeMagnetInner->SetFieldManager(localFieldManagerDown, true);


    
    // Magnet Visualization attributes
    //
    G4VisAttributes* outerMagVisAtt = new G4VisAttributes(G4Colour(0.0, 0.0, 1., 0.5));
    outerMagVisAtt->SetVisibility(true);
    outerMagVisAtt->SetForceSolid(true);
    logicalLargeMagnetOuter->SetVisAttributes(outerMagVisAtt);
    logicalSmallMagnetOuter->SetVisAttributes(outerMagVisAtt);

	G4VisAttributes* innerMagVisAtt = new G4VisAttributes(G4Colour(1.0, 1.0, 1.0, 0.3));
    innerMagVisAtt->SetVisibility(true);
    innerMagVisAtt->SetForceSolid(true);
    logicalLargeMagnetInner->SetVisAttributes(innerMagVisAtt);
    logicalSmallMagnetInner->SetVisAttributes(innerMagVisAtt);

	//***********************************************************************************************
	//****** Collimators Geometries ******
	// |  |  |
	// |  |  |	
	// |  |  *\
	// |  *  | \
	// *  |  |  \ 
	// |  |  |---\collTheta angle
	// *  |  |
	// |  *  |
	// |  |  *
	// |  |  |
	// |  |  |

	G4double collPlateX = magnetXSize;
	G4double collPlateY = (magnetPlateThickness*2.+magnetPlateSeparation);



	//****** Collimators ******

	//*****! Main Collimators on Magnet faces !*****
	
	//!Attn: MANUAL INPUT
	G4double collThetaAngle1 = 0.01;//Angle subtended by collimator to its serving magnet's center
	G4double outerRadius = 0.5*mm;	   //radius of the beam hole
    G4double collPlateZ = 10.0*mm;	   //Collimator Thickness

	// Hole for beam
	G4double innerRadius = 0.*cm;
    G4double collHoleHz = collPlateZ;
    G4double startAngle = 0.*deg;
    G4double spanningAngle = 360.*deg;

    G4Tubs* collHole
      = new G4Tubs("coll_hole",
                   innerRadius, 
                   outerRadius,
                   collHoleHz,
                   startAngle, 
                   spanningAngle);

   G4LogicalVolume* logicalCollHole
    = new G4LogicalVolume(collHole,         // its solid
                          magnetVacuum,               // its material
                          "l_coll_hole");   // its name

	//##### MagnetNumber = 1, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm1f 
    = new G4Box("coll_block_m1f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm1f
    = new G4LogicalVolume(collBlockm1f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m1f");   // its name

	//{Hole,Slits} at MagnetNumber = 1, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m1f",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	
	
	// Collimator Slits
	G4double collSlitWm1f1 = 0.06125*cm;	   //slit width of the collimator

    G4Box* collSlitm1f1 
    = new G4Box("coll_block_m1f1",              // its name
                collSlitWm1f1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1f1
     = new G4LogicalVolume(collSlitm1f1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1f1");   // its name

	G4double collSlitWm1f2 = 0.125*cm;	   //slit width of the collimator

    G4Box* collSlitm1f2 
    = new G4Box("coll_block_m1f2",              // its name
                collSlitWm1f2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1f2
     = new G4LogicalVolume(collSlitm1f2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1f2");   // its name


	//Slits 
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet3ZPos+(magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm1f1,  // its logical volume
                      "pv_coll_slit_m1f1",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps		

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet2ZPos+(magnetSmallZsize)),0.,0.),
                      logicalCollSlitm1f2,  // its logical volume
                      "pv_coll_slit_m1f2",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 1, forward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos+((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm1f,  // its logical volume
                      "pv_coll_slit_m1f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#if 0
 	//##### MagnetNumber = 1, Backward #####

	// Define 5mm block of Pb
    G4Box* collBlockm1b 
    = new G4Box("coll_block_m1b",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm1b
    = new G4LogicalVolume(collBlockm1b,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m1b");   // its name

	//{Hole,Slits} at MagnetNumber = 1, Backward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(1.0*mm,0.,0.),          // at (0,0,0) in outer volume
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m1b",   // its name
                      logicalCollBlockm1b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm1b1 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm1b1 
    = new G4Box("coll_block_m1b1",              // its name
                collSlitWm1b1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1b1
     = new G4LogicalVolume(collSlitm1b1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1b1");   // its name

	G4double collSlitWm1b2 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm1b2 
    = new G4Box("coll_block_m1b2",              // its name
                collSlitWm1b2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1b2
     = new G4LogicalVolume(collSlitm1b2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1b2");   // its name

	//Slits 
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet3ZPos-(magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm1b1,  // its logical volume
                      "pv_coll_slit_m1b1",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps		

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet2ZPos),0.,0.),
                      logicalCollSlitm1b2,  // its logical volume
                      "pv_coll_slit_m1b2",   // its name
                      logicalCollBlockm1b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 1, Backward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos-((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm1b,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 2, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm2f 
    = new G4Box("coll_block_m2f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm2f
    = new G4LogicalVolume(collBlockm2f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m2f");   // its name

	//{Hole,Slits} at MagnetNumber = 2, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(16.80*mm,0.,0.),      	//16.59515*mm    
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m2f",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm2f1 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2f1 
    = new G4Box("coll_block_m2f1",              // its name
                collSlitWm2f1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2f1
     = new G4LogicalVolume(collSlitm2f1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2f1");   // its name

	G4double collSlitWm2f2 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2f2 
    = new G4Box("coll_block_m2f2",              // its name
                collSlitWm2f2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2f2
     = new G4LogicalVolume(collSlitm2f2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2f2");   // its name	

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet2ZPos-magnet3ZPos+(2.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2f1,  // its logical volume
                      "pv_coll_slit_m2f1",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*((3.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2f2,  // its logical volume
                      "pv_coll_slit_m2f2",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps




	//MagnetNumber = 2, Forward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos + ((2.*magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm2f,  // its logical volume
                      "pv_coll_slit_m2f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 2, backward #####

	// Define 5mm block of Pb
    G4Box* collBlockm2b 
    = new G4Box("coll_block_m2b",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm2b
    = new G4LogicalVolume(collBlockm2b,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m2b");   // its name

	//{Hole,Slits} at MagnetNumber = 2, backward: Placement
	
	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(16.80*mm,0.,0.),      	//16.59515*mm    
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m2b",   // its name
                      logicalCollBlockm2b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm2b = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2b 
    = new G4Box("coll_block_m2b",              // its name
                collSlitWm2b/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2b
     = new G4LogicalVolume(collSlitm2b,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2b");   // its name

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet2ZPos-magnet3ZPos-(2.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2b,  // its logical volume
                      "pv_coll_slit_m2b",   // its name
                      logicalCollBlockm2b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 2, backward: Placement

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos - ((2.*magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm2b,  // its logical volume
                      "pv_coll_slit_m2b",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 3, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm3f 
    = new G4Box("coll_block_m3f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm3f
    = new G4LogicalVolume(collBlockm3f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m3f");   // its name

	//{Hole,Slits} at MagnetNumber = 3, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(1.*mm,0.,0.),          
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m3f",   // its name
                      logicalCollBlockm3f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm3f = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm3f 
    = new G4Box("coll_block_m3f",              // its name
                collSlitWm3f/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm3f
     = new G4LogicalVolume(collSlitm3f,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m3f");   // its name

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*((magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm3f,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      logicalCollBlockm3f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 3, forward: Placement

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet3ZPos + ((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm3f,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


#endif

}

void SpinICDetectorConstruction::DefineIC()
{

#if 1    
	// Define the IC geometry here
	
	//IC Geometry Parameters
	G4double icXYsize = 12.*cm;
	G4double icZsize = 1.0*m;
	G4double icShellThick = 1.*mm;
	G4double icWinXYsize = 20.*cm;

	//IC Position
	G4double icPosZ = 5.5*m; /*Y = 0*/
	G4double icPosX = (icXYsize/2.) + (4.*cm); /*Depends on icXYsize*/

	//materials
	G4Material* icShell = G4Material::GetMaterial("G4_Al");
	G4Material* icGas = G4Material::GetMaterial("G4_Ar");
    G4Material* icPb = G4Material::GetMaterial("G4_Pb");    

	// Define icOuter volume as large block of Al
    G4Box* icOuter
    = new G4Box("s_ic_Outer",              // its name
                (icXYsize + (icShellThick*2.))/2.,
                (icXYsize + (icShellThick*2.))/2.,
                (icZsize + (icShellThick*2.))/2.);                // its size
    
    G4LogicalVolume* logicalIcOuter
    = new G4LogicalVolume(icOuter,         // its solid
                          icShell,               // its material
                          "l_ic_Outer");   // its name

 	// Define icInner volume as block of Ar
    G4Box* icInner
    = new G4Box("s_ic_Inner",              // its name
                (icXYsize)/2.,
                (icXYsize)/2.,
                (icZsize)/2.);                // its size
    
    G4LogicalVolume* logicalIcInner
    = new G4LogicalVolume(icInner,         // its solid
                          icGas,               // its material
                          "l_ic_Inner");   // its name

	// Define icWin volume as block of Ar
    G4Box* icWin
    = new G4Box("s_ic_Win",              // its name
                (icWinXYsize)/2.,
                (icWinXYsize)/2.,
                (icShellThick)/2.);                // its size
    
    G4LogicalVolume* logicalIcWin
    = new G4LogicalVolume(icWin,         // its solid
                          icGas,               // its material = {icGas, icPb}
                          "l_ic_Win");   // its name
	
	// Place icInner volume as a daugter of icOuter volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalIcInner,  // its logical volume
                      "pv_ic_merge",   // its name
                      logicalIcOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Place icWin volume as a daugter of icOuter volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,-(icZsize + icShellThick)/2.),// at (x,y,z) in outer volume
                      logicalIcWin,  // its logical volume
                      "pv_ic_merge_win",   // its name
                      logicalIcOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Physically Place icInner + icOuter combo volume

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(-icPosX,0.,icPosZ), // position
                      logicalIcOuter,          // its logical volume
                      "pv_ic1",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
#endif
	

	new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(icPosX,0.,icPosZ), // position
                      logicalIcOuter,          // its logical volume
                      "pv_ic2",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// IC Visualization attributes
    //
    G4VisAttributes* innerICVisAtt = new G4VisAttributes(G4Colour(0.7, 0.7, 0.5, 1.0));
    innerICVisAtt->SetVisibility(true);
    innerICVisAtt->SetForceSolid(true);
    logicalIcInner->SetVisAttributes(innerICVisAtt);

#if 0
    G4VisAttributes* outerICVisAtt = new G4VisAttributes(G4Colour(0.0, 0.5, 0.5, 0.5));
    outerICVisAtt->SetVisibility(true);
    outerICVisAtt->SetForceSolid(true);
    logicalIcOuter->SetVisAttributes(outerICVisAtt);
#endif

#endif
    
}




==> SpinICDetectorConstruction.cc <==
//////////////////////////////////////////////////////////////
// Author      : Prajwal Mohanmurthy, 09/2012               // 
//               (prajwal@mohanmurthy.com)                  //
//               Mississippi State University, MS 39762, USA//
// Description : Creates 2 X IC at z = +5.m                 //
//                       3 X Wigglers at z = -5.m           //
//                       5 X Collimators on faces of magnets//
//               Dipole_B_Field = 4T                        // 
//               Energy(e- beam) = 11GeV                    //
//               e- Gun Position at z = -5.1m               //
//////////////////////////////////////////////////////////////                

#include "SpinICDetectorConstruction.hh"
#include "G4Material.hh"
#include "G4Box.hh"
#include "G4Tubs.hh"
#include "G4LogicalVolume.hh"
#include "G4PVPlacement.hh"
#include "G4VisAttributes.hh"

#include "G4FieldManager.hh"
#include "G4UniformMagField.hh"
#include "G4Mag_UsualEqRhs.hh"
#include "G4ClassicalRK4.hh"
#include "G4ChordFinder.hh"

#include "G4NistManager.hh"


// Constructor
SpinICDetectorConstruction::SpinICDetectorConstruction()
: fCheckOverlaps(false)
//verbosity(0)
{ }

// Destructor
SpinICDetectorConstruction::~SpinICDetectorConstruction()
{ }

// Materials
void SpinICDetectorConstruction::DefineMaterials()
{
    // Get nist material manager
    G4NistManager* nistManager = G4NistManager::Instance();
    
    nistManager->FindOrBuildMaterial("G4_Galactic");
    nistManager->FindOrBuildMaterial("G4_Fe");
    nistManager->FindOrBuildMaterial("G4_Al");
    nistManager->FindOrBuildMaterial("G4_Ar");
	nistManager->FindOrBuildMaterial("G4_Pb");
    // Print materials
    G4cout << *(G4Material::GetMaterialTable()) << G4endl;
}

G4VPhysicalVolume* SpinICDetectorConstruction::Construct()
{
    // Materials
    DefineMaterials();
    

    // World    
    G4double worldSizeXY = 2.*m;
    G4double worldSizeZ = 20.*m;
    G4Material* worldMaterial = G4Material::GetMaterial("G4_Galactic");
    
    G4VSolid* solidWorld
    = new G4Box("World",                                     // its name
                worldSizeXY/2, worldSizeXY/2, worldSizeZ/2); // its size
    
    flogicalWorld
    = new G4LogicalVolume(
                          solidWorld,       // its solid
                          worldMaterial,    // its material
                          "World");         // its name
    
    G4VPhysicalVolume* physicalWorld
    = new G4PVPlacement(
                        0,                // no rotation
                        G4ThreeVector(),  // at (0,0,0)
                        flogicalWorld,    // its logical volume
                        "World",          // its name
                        0,                // its mother  volume
                        false,            // no boolean operation
                        0,                // copy number
                        fCheckOverlaps);  // checking overlaps
    
    // World Visualization attributes
    //
    G4VisAttributes* worldVisAtt = new G4VisAttributes(G4Colour(1.0,1.0,1.0));
    worldVisAtt->SetVisibility(true);
    worldVisAtt->SetForceWireframe(true);
    flogicalWorld->SetVisAttributes(worldVisAtt);

    
    // Define Everything else
    DefineMagnets();
    DefineIC();
    
    
    // Always return physical volume of world
    return physicalWorld;
}

void SpinICDetectorConstruction::DefineMagnets()
{
    //Magnet Materials
    G4Material* magnetIron = G4Material::GetMaterial("G4_Fe");
    G4Material* magnetVacuum = G4Material::GetMaterial("G4_Galactic");
    G4Material* magnetColl = G4Material::GetMaterial("G4_Pb");
	
	// ****** Magnets: 1 - 3 ******

    // Strength of field
    G4double stdfield = 4.0*tesla;

    // Magnet Geometry Parameters
    G4double magnetPlateThickness = 5.*cm;
    G4double magnetPlateSeparation = 10.*cm;
    G4double magnetXSize = 10.*cm;
    G4double magnetSmallZsize = 10.*cm;
    G4double magnetLargeZsize = 2.*magnetSmallZsize;
    
    // Magnet Positions
    G4double magnet1ZPos = -5.05*m;
    G4double magnet2ZPos = -6.7*m;
    G4double magnet3ZPos = -8.35*m;
    
    
    // ****** 2 Small Magnets - Magnets 1&3 ******
    
    // Define small magnet outer volume as large block of iron
    G4Box* smallMagnetOuter
    = new G4Box("s_smallMagnet_outer",              // its name
                magnetXSize/2,
                (magnetPlateThickness*2.+magnetPlateSeparation)/2,
                magnetSmallZsize/2);                // its size
    
    G4LogicalVolume* logicalSmallMagnetOuter
    = new G4LogicalVolume(smallMagnetOuter,         // its solid
                          magnetIron,               // its material
                          "l_smallMagnet_outer");   // its name

    // Define small magnet inner volume as block of vacuum
    G4Box* smallMagnetInner
    = new G4Box("s_smallMagnet_inner",              // its name
                magnetXSize/2,
                magnetPlateSeparation/2,
                magnetSmallZsize/2);                // its size
    
    
    G4LogicalVolume* logicalSmallMagnetInner
    = new G4LogicalVolume(smallMagnetInner,         // its solid
                          magnetVacuum,             // its material
                          "l_smallMagnet_inner");   // its name
    
    // Place Inner magnet volume as a daugter of outer magnet volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalSmallMagnetInner,  // its logical volume
                      "pv_smallMagnet_inner",   // its name
                      logicalSmallMagnetOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

    // Place small magnet twice, this will include outer and inner    
    // 1st magnet

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos), // position
                      logicalSmallMagnetOuter,  // its logical volume
                      "pv_Magnet1",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#endif
    
    // 3rd magnet

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet3ZPos), // position
                      logicalSmallMagnetOuter,  // its logical volume
                      "pv_Magnet3",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
    
#endif


    // ****** Large Magnet - Magnet 2 ******
    
    // Define large magnet outer volume as large block of iron
    G4Box* largeMagnetOuter
    = new G4Box("s_largeMagnet_outer",              // its name
                magnetXSize/2,
                (magnetPlateThickness*2.+magnetPlateSeparation)/2,
                magnetLargeZsize/2);                // its size
    
    G4LogicalVolume* logicalLargeMagnetOuter
    = new G4LogicalVolume(largeMagnetOuter,         // its solid
                          magnetIron,               // its material
                          "l_largeMagnet_outer");   // its name
    

    // Define large magnet inner volume as block of vacuum
    G4Box* largeMagnetInner
    = new G4Box("s_largeMagnet_inner",              // its name
                magnetXSize/2,
                magnetPlateSeparation/2,
                magnetLargeZsize/2);                // its size
    
    
    G4LogicalVolume* logicalLargeMagnetInner
    = new G4LogicalVolume(largeMagnetInner,         // its solid
                          magnetVacuum,             // its material
                          "l_largeMagnet_inner");   // its name

    // Place Inner magnet volume as a daugter of outer magnet volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalLargeMagnetInner,  // its logical volume
                      "pv_largeMagnet_inner",   // its name
                      logicalLargeMagnetOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
    
    // Place Large magnet, this will include inner and outer

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos), // position
                      logicalLargeMagnetOuter,          // its logical volume
                      "pv_Magnet2",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#endif    
    
    // **** Magnetic Fields ****
    // Create magnetic fields and managers

    //Field in +Y
    G4UniformMagField* magFieldUp
    = new G4UniformMagField(G4ThreeVector(0.,stdfield,0.));
    G4FieldManager* localFieldManagerUp = new G4FieldManager();
    localFieldManagerUp->SetDetectorField(magFieldUp);
    localFieldManagerUp->CreateChordFinder(magFieldUp);
    // Assign to small magnets
    logicalSmallMagnetInner->SetFieldManager(localFieldManagerUp, true);

    //Field in -Y
    G4UniformMagField* magFieldDown
    = new G4UniformMagField(G4ThreeVector(0.,-1.*stdfield,0.));
    G4FieldManager* localFieldManagerDown = new G4FieldManager();
    localFieldManagerDown->SetDetectorField(magFieldDown);
    localFieldManagerDown->CreateChordFinder(magFieldDown);
    // Assign to large magnet
    logicalLargeMagnetInner->SetFieldManager(localFieldManagerDown, true);


    
    // Magnet Visualization attributes
    //
    G4VisAttributes* outerMagVisAtt = new G4VisAttributes(G4Colour(0.0, 0.0, 1., 0.5));
    outerMagVisAtt->SetVisibility(true);
    outerMagVisAtt->SetForceSolid(true);
    logicalLargeMagnetOuter->SetVisAttributes(outerMagVisAtt);
    logicalSmallMagnetOuter->SetVisAttributes(outerMagVisAtt);

	G4VisAttributes* innerMagVisAtt = new G4VisAttributes(G4Colour(1.0, 1.0, 1.0, 0.3));
    innerMagVisAtt->SetVisibility(true);
    innerMagVisAtt->SetForceSolid(true);
    logicalLargeMagnetInner->SetVisAttributes(innerMagVisAtt);
    logicalSmallMagnetInner->SetVisAttributes(innerMagVisAtt);

	//***********************************************************************************************
	//****** Collimators Geometries ******
	// |  |  |
	// |  |  |	
	// |  |  *\
	// |  *  | \
	// *  |  |  \ 
	// |  |  |---\collTheta angle
	// *  |  |
	// |  *  |
	// |  |  *
	// |  |  |
	// |  |  |

	G4double collPlateX = magnetXSize;
	G4double collPlateY = (magnetPlateThickness*2.+magnetPlateSeparation);



	//****** Collimators ******

	//*****! Main Collimators on Magnet faces !*****
	
	//!Attn: MANUAL INPUT
	G4double collThetaAngle1 = 0.01;//Angle subtended by collimator to its serving magnet's center
	G4double outerRadius = 0.5*mm;	   //radius of the beam hole
    G4double collPlateZ = 10.0*mm;	   //Collimator Thickness

	// Hole for beam
	G4double innerRadius = 0.*cm;
    G4double collHoleHz = collPlateZ;
    G4double startAngle = 0.*deg;
    G4double spanningAngle = 360.*deg;

    G4Tubs* collHole
      = new G4Tubs("coll_hole",
                   innerRadius, 
                   outerRadius,
                   collHoleHz,
                   startAngle, 
                   spanningAngle);

   G4LogicalVolume* logicalCollHole
    = new G4LogicalVolume(collHole,         // its solid
                          magnetVacuum,               // its material
                          "l_coll_hole");   // its name

	//##### MagnetNumber = 1, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm1f 
    = new G4Box("coll_block_m1f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm1f
    = new G4LogicalVolume(collBlockm1f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m1f");   // its name

	//{Hole,Slits} at MagnetNumber = 1, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m1f",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	
	
	// Collimator Slits
	G4double collSlitWm1f1 = 0.06125*cm;	   //slit width of the collimator

    G4Box* collSlitm1f1 
    = new G4Box("coll_block_m1f1",              // its name
                collSlitWm1f1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1f1
     = new G4LogicalVolume(collSlitm1f1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1f1");   // its name

	G4double collSlitWm1f2 = 0.125*cm;	   //slit width of the collimator

    G4Box* collSlitm1f2 
    = new G4Box("coll_block_m1f2",              // its name
                collSlitWm1f2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1f2
     = new G4LogicalVolume(collSlitm1f2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1f2");   // its name


	//Slits 
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet3ZPos+(magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm1f1,  // its logical volume
                      "pv_coll_slit_m1f1",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps		

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet2ZPos+(magnetSmallZsize)),0.,0.),
                      logicalCollSlitm1f2,  // its logical volume
                      "pv_coll_slit_m1f2",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 1, forward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos+((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm1f,  // its logical volume
                      "pv_coll_slit_m1f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

#if 1
 	//##### MagnetNumber = 1, Backward #####

	// Define 5mm block of Pb
    G4Box* collBlockm1b 
    = new G4Box("coll_block_m1b",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm1b
    = new G4LogicalVolume(collBlockm1b,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m1b");   // its name

	//{Hole,Slits} at MagnetNumber = 1, Backward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(1.0*mm,0.,0.),          // at (0,0,0) in outer volume
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m1b",   // its name
                      logicalCollBlockm1b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm1b1 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm1b1 
    = new G4Box("coll_block_m1b1",              // its name
                collSlitWm1b1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1b1
     = new G4LogicalVolume(collSlitm1b1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1b1");   // its name

	G4double collSlitWm1b2 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm1b2 
    = new G4Box("coll_block_m1b2",              // its name
                collSlitWm1b2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm1b2
     = new G4LogicalVolume(collSlitm1b2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m1b2");   // its name

	//Slits 
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet3ZPos-(magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm1b1,  // its logical volume
                      "pv_coll_slit_m1b1",   // its name
                      logicalCollBlockm1f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps		

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet1ZPos-magnet2ZPos),0.,0.),
                      logicalCollSlitm1b2,  // its logical volume
                      "pv_coll_slit_m1b2",   // its name
                      logicalCollBlockm1b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 1, Backward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet1ZPos-((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm1b,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 2, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm2f 
    = new G4Box("coll_block_m2f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm2f
    = new G4LogicalVolume(collBlockm2f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m2f");   // its name

	//{Hole,Slits} at MagnetNumber = 2, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(16.80*mm,0.,0.),      	//16.59515*mm    
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m2f",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm2f1 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2f1 
    = new G4Box("coll_block_m2f1",              // its name
                collSlitWm2f1/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2f1
     = new G4LogicalVolume(collSlitm2f1,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2f1");   // its name

	G4double collSlitWm2f2 = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2f2 
    = new G4Box("coll_block_m2f2",              // its name
                collSlitWm2f2/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2f2
     = new G4LogicalVolume(collSlitm2f2,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2f2");   // its name	

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet2ZPos-magnet3ZPos+(2.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2f1,  // its logical volume
                      "pv_coll_slit_m2f1",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*((3.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2f2,  // its logical volume
                      "pv_coll_slit_m2f2",   // its name
                      logicalCollBlockm2f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps




	//MagnetNumber = 2, Forward: Placement


	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos + ((2.*magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm2f,  // its logical volume
                      "pv_coll_slit_m2f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 2, backward #####

	// Define 5mm block of Pb
    G4Box* collBlockm2b 
    = new G4Box("coll_block_m2b",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm2b
    = new G4LogicalVolume(collBlockm2b,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m2b");   // its name

	//{Hole,Slits} at MagnetNumber = 2, backward: Placement
	
	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(16.80*mm,0.,0.),      	//16.59515*mm    
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m2b",   // its name
                      logicalCollBlockm2b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm2b = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm2b 
    = new G4Box("coll_block_m2b",              // its name
                collSlitWm2b/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm2b
     = new G4LogicalVolume(collSlitm2b,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m2b");   // its name

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*(magnet2ZPos-magnet3ZPos-(2.*magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm2b,  // its logical volume
                      "pv_coll_slit_m2b",   // its name
                      logicalCollBlockm2b,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 2, backward: Placement

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet2ZPos - ((2.*magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm2b,  // its logical volume
                      "pv_coll_slit_m2b",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//##### MagnetNumber = 3, forward #####

	// Define 5mm block of Pb
    G4Box* collBlockm3f 
    = new G4Box("coll_block_m3f",              // its name
                collPlateX/2,
                collPlateY/2,
                collPlateZ/2);                // its size
    
    G4LogicalVolume* logicalCollBlockm3f
    = new G4LogicalVolume(collBlockm3f,         // its solid
                          magnetColl,               // its material
                          "l_coll_block_m3f");   // its name

	//{Hole,Slits} at MagnetNumber = 3, forward: Placement

	//Hole

    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(1.*mm,0.,0.),          
                      logicalCollHole,  // its logical volume
                      "pv_coll_block_m3f",   // its name
                      logicalCollBlockm3f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Collimator Slits
	G4double collSlitWm3f = 0.25*cm;	   //slit width of the collimator

    G4Box* collSlitm3f 
    = new G4Box("coll_block_m3f",              // its name
                collSlitWm3f/2,
                collPlateY/2,
                collPlateZ/2);                // its size

    G4LogicalVolume* logicalCollSlitm3f
     = new G4LogicalVolume(collSlitm3f,         // its solid
                           magnetVacuum,               // its material
                           "l_coll_slit_m3f");   // its name

	//Slits 
	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(collThetaAngle1*((magnetSmallZsize/2)),0.,0.),
                      logicalCollSlitm3f,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      logicalCollBlockm3f,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


	//MagnetNumber = 3, forward: Placement

	new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,magnet3ZPos + ((magnetSmallZsize/2)+(collPlateZ/2))),
                      logicalCollBlockm3f,  // its logical volume
                      "pv_coll_slit_m3f",   // its name
                      flogicalWorld,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps


#endif

}

void SpinICDetectorConstruction::DefineIC()
{

#if 1    
	// Define the IC geometry here
	
	//IC Geometry Parameters
	G4double icXYsize = 12.*cm;
	G4double icZsize = 1.0*m;
	G4double icShellThick = 1.*mm;
	G4double icWinXYsize = 20.*cm;

	//IC Position
	G4double icPosZ = 5.5*m; /*Y = 0*/
	G4double icPosX = (icXYsize/2.) + (4.*cm); /*Depends on icXYsize*/

	//materials
	G4Material* icShell = G4Material::GetMaterial("G4_Al");
	G4Material* icGas = G4Material::GetMaterial("G4_Ar");
    G4Material* icPb = G4Material::GetMaterial("G4_Pb");    

	// Define icOuter volume as large block of Al
    G4Box* icOuter
    = new G4Box("s_ic_Outer",              // its name
                (icXYsize + (icShellThick*2.))/2.,
                (icXYsize + (icShellThick*2.))/2.,
                (icZsize + (icShellThick*2.))/2.);                // its size
    
    G4LogicalVolume* logicalIcOuter
    = new G4LogicalVolume(icOuter,         // its solid
                          icShell,               // its material
                          "l_ic_Outer");   // its name

 	// Define icInner volume as block of Ar
    G4Box* icInner
    = new G4Box("s_ic_Inner",              // its name
                (icXYsize)/2.,
                (icXYsize)/2.,
                (icZsize)/2.);                // its size
    
    G4LogicalVolume* logicalIcInner
    = new G4LogicalVolume(icInner,         // its solid
                          icGas,               // its material
                          "l_ic_Inner");   // its name

	// Define icWin volume as block of Ar
    G4Box* icWin
    = new G4Box("s_ic_Win",              // its name
                (icWinXYsize)/2.,
                (icWinXYsize)/2.,
                (icShellThick)/2.);                // its size
    
    G4LogicalVolume* logicalIcWin
    = new G4LogicalVolume(icWin,         // its solid
                          icGas,               // its material = {icGas, icPb}
                          "l_ic_Win");   // its name
	
	// Place icInner volume as a daugter of icOuter volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(),          // at (0,0,0) in outer volume
                      logicalIcInner,  // its logical volume
                      "pv_ic_merge",   // its name
                      logicalIcOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Place icWin volume as a daugter of icOuter volume
    new G4PVPlacement(0,                        // no rotation
                      G4ThreeVector(0.,0.,-(icZsize + icShellThick)/2.),// at (x,y,z) in outer volume
                      logicalIcWin,  // its logical volume
                      "pv_ic_merge_win",   // its name
                      logicalIcOuter,  // ** its mother volume **
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// Physically Place icInner + icOuter combo volume

#if 1
    new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(-icPosX,0.,icPosZ), // position
                      logicalIcOuter,          // its logical volume
                      "pv_ic1",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps
#endif
	

	new G4PVPlacement(0,                                // no rotation
                      G4ThreeVector(icPosX,0.,icPosZ), // position
                      logicalIcOuter,          // its logical volume
                      "pv_ic2",             // its name
                      flogicalWorld,            // its mother volume
                      false,                    // no boolean operation
                      0,                        // copy number
                      fCheckOverlaps);          // checking overlaps

	// IC Visualization attributes
    //
    G4VisAttributes* innerICVisAtt = new G4VisAttributes(G4Colour(0.7, 0.7, 0.5, 1.0));
    innerICVisAtt->SetVisibility(true);
    innerICVisAtt->SetForceSolid(true);
    logicalIcInner->SetVisAttributes(innerICVisAtt);

#if 1
    G4VisAttributes* outerICVisAtt = new G4VisAttributes(G4Colour(0.0, 0.5, 0.5, 0.5));
    outerICVisAtt->SetVisibility(true);
    outerICVisAtt->SetForceSolid(true);
    logicalIcOuter->SetVisAttributes(outerICVisAtt);
#endif

#endif
    
}




==> ybigspot.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     37147,        894]
NotebookOptionsPosition[     36165,        856]
NotebookOutlinePosition[     36501,        871]
CellTagsIndexPosition[     36458,        868]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Recurssive SR - Spectra Adding Code
Author: Prajwal Mohanmurthy, Dec 2011 (prajwal@jlab.org)\
\>", "Subsubtitle",
 CellChangeTimes->{{3.563534416663967*^9, 3.563534442911633*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"up", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"down", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asym", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigup", "=", 
   FractionBox["up", "\[ExponentialE]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigdown", "=", 
   FractionBox["down", "\[ExponentialE]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"width", "=", "200"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"100", "+", "100"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mid", "=", 
   FractionBox["width", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"motion", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scale", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"up", "-", "asym"}], "\[NotEqual]", " ", "down"}], ",", 
   RowBox[{"Print", "[", "\"\<Check Var : \!\(\*
StyleBox[\"asym\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"down\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\",\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"up\",
FontSlant->\"Italic\"]\)\>\"", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sr", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"width", "+", 
           RowBox[{"(", 
            RowBox[{"2", " ", "motion"}], ")"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "21"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Set", " ", "'"}], 
     RowBox[{"X", "'"}], " ", "width"}], " ", "=", "21"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<-----------------\>\"", "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"xx", "=", "1"}], ",", 
    RowBox[{"xx", "\[LessEqual]", "21"}], ",", 
    RowBox[{"xx", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"count", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"count2", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"xx", "-", "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", "\[LessEqual]", "10"}], ",", 
         RowBox[{"y", "\[LessEqual]", " ", "x"}], ",", 
         RowBox[{"y", "\[LessEqual]", 
          RowBox[{"10", "-", 
           RowBox[{"Abs", "[", 
            RowBox[{"10", "-", "x"}], "]"}]}]}]}], " ", "]"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"x", ",", " ", "\"\<:x | y:\>\"", ",", "y"}], "]"}], ";"}],
          "*)"}], "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", 
           RowBox[{"motion", "+", "1", "+", "y"}]}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"motion", "+", "mid", "+", "y"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"sr", "[", 
              RowBox[{"[", "xx", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "+=", 
            RowBox[{"Floor", "[", 
             RowBox[{"(", 
              RowBox[{"down", "\[Times]", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", "y", ")"}], "2"]}], ")"}], "sigdown"]}]]}], 
              ")"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", "y", ")"}], "2"]}], ")"}], "sigdown"]}]]}], 
           ";"}]}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Adding \>\"", ",", 
             RowBox[{"Floor", "[", 
              RowBox[{"(", 
               RowBox[{"down", "\[Times]", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", "y", ")"}], "2"]}], ")"}], "sigdown"]}]]}], 
               ")"}], "]"}], ",", "\"\< to \>\"", ",", "k"}], "]"}], ";"}], 
          "*)"}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", 
           RowBox[{"motion", "+", "mid", "+", "1", "+", "y"}]}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"motion", "+", "width", "+", "y"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"sr", "[", 
              RowBox[{"[", "xx", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "+=", 
            RowBox[{"Floor", "[", 
             RowBox[{"(", 
              RowBox[{"up", "\[Times]", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", "y", ")"}], "2"]}], ")"}], 
                  RowBox[{"sigup", " "}]]}]]}], ")"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", "y", ")"}], "2"]}], ")"}], "sigdown"]}]]}], 
           ";"}]}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Adding \>\"", ",", 
             RowBox[{"Floor", "[", 
              RowBox[{"(", 
               RowBox[{"up", "\[Times]", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", "y", ")"}], "2"]}], ")"}], 
                   RowBox[{"sigup", " "}]]}]]}], ")"}], "]"}], ",", 
             "\"\< to \>\"", ",", "k"}], "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<-----------------\>\"", "]"}], ";"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"y", "=", "0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", "\[LessEqual]", " ", "10"}], ",", 
         RowBox[{"y", "<", " ", "x"}], ",", 
         RowBox[{"y", "<", 
          RowBox[{"10", "-", 
           RowBox[{"Abs", "[", 
            RowBox[{"10", "-", "x"}], "]"}]}]}]}], " ", "]"}], ",", 
       RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"count2", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"x", ",", "  ", "\"\<:x | y:\>\"", ",", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"y", "+", "1"}], ")"}]}]}], "]"}], ";"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", 
           RowBox[{"motion", "+", "1", "+", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"y", "+", "1"}], ")"}]}]}]}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"motion", "+", "mid", "-", 
            RowBox[{"(", 
             RowBox[{"y", "+", "1"}], ")"}]}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"sr", "[", 
              RowBox[{"[", "xx", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "+=", 
            RowBox[{"Floor", "[", 
             RowBox[{"(", 
              RowBox[{"down", "\[Times]", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"y", "+", "1"}], ")"}], "2"]}], ")"}], 
                  "sigdown"]}]]}], ")"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", "y", ")"}], "2"]}], ")"}], "sigdown"]}]]}], 
           ";"}]}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Adding \>\"", ",", 
             RowBox[{"Floor", "[", 
              RowBox[{"(", 
               RowBox[{"down", "\[Times]", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"y", "+", "1"}], ")"}], "2"]}], ")"}], 
                   "sigdown"]}]]}], ")"}], "]"}], ",", "\"\< to \>\"", ",", 
             "k"}], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", 
           RowBox[{"motion", "+", "mid", "+", "1", "-", 
            RowBox[{"(", 
             RowBox[{"y", "+", "1"}], ")"}]}]}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"motion", "+", "width", "-", 
            RowBox[{"(", 
             RowBox[{"y", "+", "1"}], ")"}]}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"sr", "[", 
              RowBox[{"[", "xx", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "+=", 
            RowBox[{"Floor", "[", 
             RowBox[{"(", 
              RowBox[{"up", "\[Times]", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"y", "+", "1"}], ")"}], "2"]}], ")"}], 
                  RowBox[{"sigup", " "}]]}]]}], ")"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", "y", ")"}], "2"]}], ")"}], "sigdown"]}]]}], 
           ";"}]}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Adding \>\"", ",", 
             RowBox[{"Floor", "[", 
              RowBox[{"(", 
               RowBox[{"up", "\[Times]", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "-", "10"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"y", "+", "1"}], ")"}], "2"]}], ")"}], 
                   RowBox[{"sigup", " "}]]}]]}], ")"}], "]"}], ",", 
             "\"\< to \>\"", ",", "k"}], "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<-----------------\>\"", "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
      "count", ",", "\"\<\\t\>\"", ",", "count2", ",", "\"\<\\t\>\"", ",", 
       RowBox[{"count", "+", "count2"}]}], "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<-----------------\>\"", "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "scale", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"ListPlot3D", "[", 
    RowBox[{"sr", ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.509295378484375*^9, 3.5092954586875*^9}, {
   3.509295517578125*^9, 3.509295526171875*^9}, {3.539439233537875*^9, 
   3.5394393744285*^9}, {3.539439404662875*^9, 3.539439436850375*^9}, {
   3.539439469725375*^9, 3.53943950983475*^9}, {3.539439710506625*^9, 
   3.539439718131625*^9}, {3.539439761725375*^9, 3.539439801116*^9}, {
   3.539439844350375*^9, 3.539439892819125*^9}, {3.539439948366*^9, 
   3.5394402566785*^9}, 3.53944029433475*^9, {3.539440338006625*^9, 
   3.539440383506625*^9}, {3.539440444350375*^9, 3.53944045245975*^9}, {
   3.53944056127225*^9, 3.539440626569125*^9}, 3.53944082039725*^9, {
   3.53944108970975*^9, 3.539441101256625*^9}, {3.539441151241*^9, 
   3.539441155741*^9}, {3.539441212756625*^9, 3.53944126039725*^9}, {
   3.539441292350375*^9, 3.539441312725375*^9}, {3.5394413626785*^9, 
   3.53944152720975*^9}, {3.539501014725375*^9, 3.539501058631625*^9}, {
   3.539501089631625*^9, 3.5395010960535*^9}, {3.539501147006625*^9, 
   3.53950114708475*^9}, {3.53950123745975*^9, 3.539501346037875*^9}, {
   3.539501396412875*^9, 3.539501423537875*^9}, {3.5395014538035*^9, 
   3.5395014541785*^9}, {3.539502481741*^9, 3.539502693741*^9}, {
   3.539503017037875*^9, 3.539503033006625*^9}, {3.53950380139725*^9, 
   3.539503824381625*^9}, {3.539504017741*^9, 3.5395040326785*^9}, {
   3.539504070866*^9, 3.539504081069125*^9}, {3.539504203631625*^9, 
   3.53950424820975*^9}, {3.5395042809285*^9, 3.539504302319125*^9}, {
   3.539504342444125*^9, 3.539504386569125*^9}, {3.5395044291785*^9, 
   3.539504444475375*^9}, {3.539504514819125*^9, 3.539504579616*^9}, {
   3.539504622366*^9, 3.539504673287875*^9}, {3.53950475114725*^9, 
   3.539504785116*^9}, {3.539504891366*^9, 3.53950489727225*^9}, {
   3.539504932116*^9, 3.539504949975375*^9}, {3.5395049835535*^9, 
   3.539505011600375*^9}, {3.539505052381625*^9, 3.539505072975375*^9}, {
   3.539505111944125*^9, 3.53950511239725*^9}, 3.539505199991*^9, {
   3.539505259412875*^9, 3.539505266100375*^9}, {3.539505313444125*^9, 
   3.539505318287875*^9}, {3.5395054641785*^9, 3.53950548533475*^9}, {
   3.539505528412875*^9, 3.539505582475375*^9}, {3.539505613787875*^9, 
   3.539505672256625*^9}, {3.539505731866*^9, 3.53950578183475*^9}, {
   3.5395058359285*^9, 3.539506061131625*^9}, {3.53950622108475*^9, 
   3.539506297225375*^9}, {3.539506343912875*^9, 3.539506363006625*^9}, {
   3.53950646527225*^9, 3.5395064655535*^9}, {3.539506498350375*^9, 
   3.539506595241*^9}, {3.539506636662875*^9, 3.539506717241*^9}, {
   3.539506758850375*^9, 3.53950687414725*^9}, {3.539506937162875*^9, 
   3.539506952662875*^9}, {3.539507007319125*^9, 3.53950700745975*^9}, {
   3.539507468569125*^9, 3.539507471631625*^9}, {3.539507513850375*^9, 
   3.539507518475375*^9}, {3.539521477991*^9, 3.539521495162875*^9}, {
   3.539528811350375*^9, 3.539528859116*^9}, {3.53952892114725*^9, 
   3.539528933037875*^9}, {3.539528980537875*^9, 3.53952898252225*^9}, {
   3.541091732387125*^9, 3.541091770684*^9}, {3.541091850512125*^9, 
   3.541091852918375*^9}, {3.54125091577775*^9, 3.541250992887125*^9}, {
   3.5412510361215*^9, 3.541251036668375*^9}, {3.541251107762125*^9, 
   3.54125111071525*^9}, {3.541316883125739*^9, 3.541316888938839*^9}, {
   3.541931129043815*^9, 3.541931174298272*^9}, {3.54193157087588*^9, 
   3.541931591305525*^9}, {3.543685063794713*^9, 3.543685068435531*^9}, {
   3.543685302040172*^9, 3.543685304160212*^9}, {3.543685384844729*^9, 
   3.543685406997559*^9}, {3.54368550821331*^9, 3.543685509906479*^9}, {
   3.543685831403121*^9, 3.543685880480032*^9}, {3.543685945692777*^9, 
   3.543685952374995*^9}}],

Cell[BoxData["400.02275346500414`"], "Output",
 CellChangeTimes->{{3.541931580479759*^9, 3.541931598563171*^9}, 
   3.541939105267196*^9, 3.54193936045201*^9, 3.54195305912311*^9, 
   3.542044156696945*^9, 3.543569839696518*^9, 3.543618886017252*^9, {
   3.543685397009675*^9, 3.543685414932449*^9}, 3.543685519823225*^9, 
   3.543685886419714*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nsize", "=", "520"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nwm", "=", 
   RowBox[{"nsize", "-", 
    RowBox[{"(", 
     RowBox[{"2", "*", "motion"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dimensions", "[", "sr", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sr2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "220"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "nsize"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "sr2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dimensions", "[", "sr2", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i2", "=", "1"}], ",", 
    RowBox[{"i2", "\[LessEqual]", "21"}], ",", 
    RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j2", "=", "1"}], ",", 
       RowBox[{"j2", "\[LessEqual]", "220"}], ",", 
       RowBox[{"j2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k2", "=", "i2"}], ",", 
          RowBox[{"k2", "<", 
           RowBox[{"nwm", "+", "i2"}]}], ",", 
          RowBox[{"k2", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"sr2", "[", 
              RowBox[{"[", "k2", "]"}], "]"}], "[", 
             RowBox[{"[", "j2", "]"}], "]"}], "+=", 
            RowBox[{
             RowBox[{"sr", "[", 
              RowBox[{"[", "i2", "]"}], "]"}], "[", 
             RowBox[{"[", "j2", "]"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<3dcontour_manypt.png\>\"", ",", 
   RowBox[{"ListPlot3D", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "sr2", "]"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<BlueGreenYellow\>\""}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<N\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.541251114199625*^9, 3.541251117012125*^9}, {
   3.541252715934*^9, 3.541253022230875*^9}, {3.541253288855875*^9, 
   3.541253289059*^9}, {3.541258839762125*^9, 3.541258840762125*^9}, {
   3.54126063559025*^9, 3.541260636918375*^9}, {3.541262766571919*^9, 
   3.541262770236171*^9}, {3.541263162392151*^9, 3.541263162793273*^9}, {
   3.541316938134086*^9, 3.541316944449745*^9}, {3.541317129887615*^9, 
   3.54131713172054*^9}, {3.541317261420288*^9, 3.541317299939845*^9}, {
   3.541317697345863*^9, 3.541317700064519*^9}, {3.541433382373043*^9, 
   3.541433406675523*^9}, {3.54143360895545*^9, 3.541433610722397*^9}, {
   3.541434711121398*^9, 3.541434741091629*^9}, {3.541505235177275*^9, 
   3.541505307905821*^9}, 3.541505418172374*^9, {3.541931191279474*^9, 
   3.541931191734663*^9}, {3.541931628706978*^9, 3.541931628980035*^9}, {
   3.541939087419835*^9, 3.541939092618451*^9}, 3.541942635863457*^9, {
   3.541953082350805*^9, 3.541953082557915*^9}, 3.542044613407503*^9, 
   3.54204535170191*^9, {3.543569697366126*^9, 3.543569766783961*^9}, 
   3.543569954188701*^9, 3.543570190232129*^9, 3.543618892603612*^9, {
   3.543685612772553*^9, 3.543685613075949*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"520", ",", "220"}], "}"}]], "Output",
 CellChangeTimes->{3.541931603087208*^9, 3.541939362738859*^9, 
  3.541942731817569*^9, 3.541953072752613*^9, 3.54204417705454*^9, 
  3.542045354110337*^9, 3.54356984450476*^9, 3.543569958312046*^9, 
  3.543570193327558*^9, 3.543619003153203*^9, 3.543619883978798*^9, 
  3.543685426811143*^9, 3.543685531578206*^9, 3.543685630493504*^9, 
  3.543685889259153*^9}],

Cell[BoxData["\<\"3dcontour_manypt.png\"\>"], "Output",
 CellChangeTimes->{3.541931603087208*^9, 3.541939362738859*^9, 
  3.541942731817569*^9, 3.541953072752613*^9, 3.54204417705454*^9, 
  3.542045354110337*^9, 3.54356984450476*^9, 3.543569958312046*^9, 
  3.543570193327558*^9, 3.543619003153203*^9, 3.543619883978798*^9, 
  3.543685426811143*^9, 3.543685531578206*^9, 3.543685630493504*^9, 
  3.543685917364844*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sr3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "220"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "nsize"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dimensions", "[", "sr3", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i2", "=", "11"}], ",", 
    RowBox[{"i2", "\[LessEqual]", "110"}], ",", 
    RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j2", "=", "11"}], ",", 
       RowBox[{"j2", "\[LessEqual]", 
        RowBox[{"nwm", "+", "motion"}]}], ",", 
       RowBox[{"j2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"sr3", "[", 
           RowBox[{"[", "j2", "]"}], "]"}], "[", 
          RowBox[{"[", "i2", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"sr2", "[", 
           RowBox[{"[", 
            RowBox[{"nsize", "/", "4"}], "]"}], "]"}], "[", 
          RowBox[{"[", "50", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i2", "=", "111"}], ",", 
    RowBox[{"i2", "\[LessEqual]", "210"}], ",", 
    RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j2", "=", "11"}], ",", 
       RowBox[{"j2", "\[LessEqual]", 
        RowBox[{"nwm", "+", "motion"}]}], ",", 
       RowBox[{"j2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"sr3", "[", 
           RowBox[{"[", "j2", "]"}], "]"}], "[", 
          RowBox[{"[", "i2", "]"}], "]"}], "=", 
         RowBox[{"Max", "[", "sr2", "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<3dcontour_onept2.png\>\"", ",", 
   RowBox[{"ListPlot3D", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "sr3", "]"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<N\>\""}], "}"}]}], 
     ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<BlueGreenYellow\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.541317304501075*^9, 3.541317415450683*^9}, {
   3.541317525986483*^9, 3.541317610586342*^9}, {3.541317655045758*^9, 
   3.541317694046246*^9}, {3.541433314475468*^9, 3.541433365298989*^9}, {
   3.541433408189982*^9, 3.541433410389535*^9}, {3.541434755660366*^9, 
   3.541434755984421*^9}, {3.541505230547537*^9, 3.541505232808936*^9}, {
   3.541931199416642*^9, 3.541931211979573*^9}, {3.541931463730764*^9, 
   3.541931469135396*^9}, {3.541931633762972*^9, 3.541931657378365*^9}, {
   3.541931788489364*^9, 3.541931798616242*^9}, {3.541931946463493*^9, 
   3.541931981254409*^9}, {3.541939343718277*^9, 3.541939350336409*^9}, {
   3.541942583400528*^9, 3.541942586732858*^9}, {3.541942745046329*^9, 
   3.54194275034697*^9}, {3.54204372318473*^9, 3.542043740058651*^9}, {
   3.542043804619009*^9, 3.542043815054922*^9}, {3.542044165148466*^9, 
   3.542044166156048*^9}, 3.54204424961309*^9, {3.542044611444873*^9, 
   3.542044623083619*^9}, {3.542044736251452*^9, 3.542044736553031*^9}, 
   3.542045378549407*^9, {3.543569778136875*^9, 3.543569830331769*^9}, 
   3.54356992074586*^9, {3.543685600050023*^9, 3.543685604958363*^9}}],

Cell[BoxData["\<\"3dcontour_onept2.png\"\>"], "Output",
 CellChangeTimes->{3.543569949592978*^9, 3.543570002616698*^9, 
  3.543570214928317*^9, 3.543619050591357*^9, 3.543619858740455*^9, 
  3.543685475790641*^9, 3.543685576917331*^9, 3.543685677077922*^9, 
  3.543685936073549*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "write2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"write2", "=", 
  RowBox[{
  "OpenWrite", "[", "\"\<srXYdisc1.dat\>\"", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{
   "write2", ",", "\"\<# x (micro m)\>\"", " ", ",", "\"\<|\>\"", " ", ",", 
    "\"\<y (micro m)\>\"", ",", "\"\<|\>\"", ",", "\"\<N\>\"", ",", 
    "\"\<\\n\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "220"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "nsize"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"WriteString", "[", 
        RowBox[{"write2", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"20", " ", "j"}], "]"}], " ", ",", "\"\<\\t\>\"", " ", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"5", "  ", "i"}], "]"}], ",", "\"\<\\t\>\"", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"sr2", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<\\n\>\""}], "]"}],
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Close", "[", "write2", "]"}]}], "Input",
 CellChangeTimes->{{3.539529024194125*^9, 3.539529086866*^9}, {
   3.539529149662875*^9, 3.53952916739725*^9}, {3.539529270194125*^9, 
   3.539529301381625*^9}, {3.539529347116*^9, 3.5395294289285*^9}, {
   3.5395294684285*^9, 3.539529470194125*^9}, {3.53952957995975*^9, 
   3.539529648069125*^9}, {3.53952989164725*^9, 3.5395299170535*^9}, {
   3.539530002162875*^9, 3.53953013533475*^9}, {3.53953017802225*^9, 
   3.5395301845535*^9}, {3.539530265600375*^9, 3.53953026945975*^9}, {
   3.53953038814725*^9, 3.539530429162875*^9}, {3.53953049077225*^9, 
   3.539530540741*^9}, {3.539530575006625*^9, 3.53953062333475*^9}, {
   3.539530662131625*^9, 3.539530663741*^9}, {3.539530795756625*^9, 
   3.539530802850375*^9}, {3.541433445826946*^9, 3.541433462636034*^9}, {
   3.541433504821062*^9, 3.541433588405711*^9}, {3.541434480168214*^9, 
   3.541434590384597*^9}, {3.541505356545183*^9, 3.541505366578333*^9}, {
   3.541505606335556*^9, 3.541505610840108*^9}, {3.541505954634665*^9, 
   3.541505958735169*^9}, {3.541506238754289*^9, 3.541506260897466*^9}, {
   3.541506560092846*^9, 3.541506560523623*^9}, {3.541507380381643*^9, 
   3.541507383387473*^9}, 3.541931311093927*^9, 3.541953312008457*^9, 
   3.542043683846562*^9, {3.543569870076733*^9, 3.543569871668697*^9}, {
   3.543570014690824*^9, 3.54357001494851*^9}, 3.543570231521516*^9, 
   3.543618960617536*^9, 3.543685727054057*^9}],

Cell[BoxData[
 RowBox[{"OutputStream", "[", 
  RowBox[{"\<\"srXYdisc1.dat\"\>", ",", "36"}], "]"}]], "Output",
 CellChangeTimes->{
  3.539529429850375*^9, 3.539529471069125*^9, 3.539529619787875*^9, {
   3.5395296499285*^9, 3.539529652069125*^9}, 3.53953014164725*^9, 
   3.5395301878035*^9, 3.539530271662875*^9, {3.539530404381625*^9, 
   3.539530432506625*^9}, {3.539530604241*^9, 3.539530624881625*^9}, 
   3.53953067020975*^9, 3.541434562599433*^9, 3.541434595742766*^9, 
   3.541505435521347*^9, 3.541505612252922*^9, 3.541505962649835*^9, 
   3.541506272653267*^9, 3.541506473355993*^9, 3.542044416947368*^9, 
   3.543570021924002*^9, 3.543570246319406*^9, 3.543619141600383*^9, 
   3.543619859054874*^9, 3.543619919651097*^9, 3.543619967078701*^9, 
   3.543685740349434*^9}],

Cell[BoxData["\<\"srXYdisc1.dat\"\>"], "Output",
 CellChangeTimes->{
  3.539529429850375*^9, 3.539529471069125*^9, 3.539529619787875*^9, {
   3.5395296499285*^9, 3.539529652069125*^9}, 3.53953014164725*^9, 
   3.5395301878035*^9, 3.539530271662875*^9, {3.539530404381625*^9, 
   3.539530432506625*^9}, {3.539530604241*^9, 3.539530624881625*^9}, 
   3.53953067020975*^9, 3.541434562599433*^9, 3.541434595742766*^9, 
   3.541505435521347*^9, 3.541505612252922*^9, 3.541505962649835*^9, 
   3.541506272653267*^9, 3.541506473355993*^9, 3.542044416947368*^9, 
   3.543570021924002*^9, 3.543570246319406*^9, 3.543619141600383*^9, 
   3.543619859054874*^9, 3.543619919651097*^9, 3.543619967078701*^9, 
   3.543685748966987*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "write1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"write1", "=", 
  RowBox[{
  "OpenWrite", "[", "\"\<srXYdiscone1.dat\>\"", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{
   "write1", ",", "\"\<# x (micro m)\>\"", " ", ",", "\"\<|\>\"", " ", ",", 
    "\"\<y (micro m)\>\"", ",", "\"\<|\>\"", ",", "\"\<N\>\"", ",", 
    "\"\<\\n\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "220"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "nsize"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"WriteString", "[", 
        RowBox[{"write1", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"20", " ", "j"}], "]"}], " ", ",", "\"\<\\t\>\"", " ", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"5", "  ", "i"}], "]"}], ",", "\"\<\\t\>\"", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"sr3", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<\\n\>\""}], "]"}],
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Close", "[", "write1", "]"}]}], "Input",
 CellChangeTimes->{{3.542044418506747*^9, 3.542044441599489*^9}, {
   3.543569883397413*^9, 3.54356988668326*^9}, {3.543570017507035*^9, 
   3.543570017852482*^9}, 3.543570233641465*^9, 3.54361896462887*^9, 
   3.543685729324811*^9}],

Cell[BoxData[
 RowBox[{"OutputStream", "[", 
  RowBox[{"\<\"srXYdiscone1.dat\"\>", ",", "37"}], "]"}]], "Output",
 CellChangeTimes->{
  3.539529429850375*^9, 3.539529471069125*^9, 3.539529619787875*^9, {
   3.5395296499285*^9, 3.539529652069125*^9}, 3.53953014164725*^9, 
   3.5395301878035*^9, 3.539530271662875*^9, {3.539530404381625*^9, 
   3.539530432506625*^9}, {3.539530604241*^9, 3.539530624881625*^9}, 
   3.53953067020975*^9, 3.541434562599433*^9, 3.541434595742766*^9, 
   3.541505435521347*^9, 3.541505612252922*^9, 3.541505962649835*^9, 
   3.541506272653267*^9, 3.541506473355993*^9, 3.542044401865039*^9, 
   3.542044456357039*^9, 3.543570029785545*^9, 3.543570252799869*^9, 
   3.543619149224823*^9, 3.543619911621389*^9, 3.543619975043209*^9, 
   3.543685749077796*^9}],

Cell[BoxData["\<\"srXYdiscone1.dat\"\>"], "Output",
 CellChangeTimes->{
  3.539529429850375*^9, 3.539529471069125*^9, 3.539529619787875*^9, {
   3.5395296499285*^9, 3.539529652069125*^9}, 3.53953014164725*^9, 
   3.5395301878035*^9, 3.539530271662875*^9, {3.539530404381625*^9, 
   3.539530432506625*^9}, {3.539530604241*^9, 3.539530624881625*^9}, 
   3.53953067020975*^9, 3.541434562599433*^9, 3.541434595742766*^9, 
   3.541505435521347*^9, 3.541505612252922*^9, 3.541505962649835*^9, 
   3.541506272653267*^9, 3.541506473355993*^9, 3.542044401865039*^9, 
   3.542044456357039*^9, 3.543570029785545*^9, 3.543570252799869*^9, 
   3.543619149224823*^9, 3.543619911621389*^9, 3.543619975043209*^9, 
   3.543685757967329*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 975},
WindowMargins->{{4, Automatic}, {1, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (November 14, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 189, 4, 53, "Subsubtitle"],
Cell[CellGroupData[{
Cell[781, 30, 18750, 448, 1600, "Input"],
Cell[19534, 480, 348, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19919, 490, 3613, 82, 278, "Input"],
Cell[23535, 574, 440, 8, 30, "Output"],
Cell[23978, 584, 418, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24433, 595, 3720, 88, 259, "Input"],
Cell[28156, 685, 282, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28475, 694, 2878, 56, 183, "Input"],
Cell[31356, 752, 782, 13, 30, "Output"],
Cell[32141, 767, 720, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32898, 783, 1725, 41, 183, "Input"],
Cell[34626, 826, 785, 13, 30, "Output"],
Cell[35414, 841, 723, 11, 30, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

